Simplified DM models with the full SM gauge symmetry : the case of $t$-channel colored scalar mediators

The general strategy for dark matter (DM) searches at colliders currently relies on simplified models. In this paper, we propose a new $t$-channel UV-complete simplified model that improves the existing simplified DM models in two important respects: (i) we impose the full SM gauge symmetry including the fact that the left-handed and the right-handed fermions have two independent mediators with two independent couplings, and (ii) we include the renormalization group evolution when we derive the effective Lagrangian for DM-nucleon scattering from the underlying UV complete models by integrating out the $t$-channel mediators. The first improvement will introduce a few more new parameters compared with the existing simplified DM models. In this study we look at the effect this broader set of free parameters has on direct detection and the mono-$X$ + MET ($X$=jet,$W,Z$) signatures at 13 TeV LHC while maintaining gauge invariance of the simplified model under the full SM gauge group. We find that the direct detection constraints require DM masses less than 10 GeV in order to produce phenomenologically interesting collider signatures. Additionally, for a fixed mono-W cross section it is possible to see very large differences in the mono-jet cross section when the usual simplified model assumptions are loosened and isospin violation between RH and LH DM-SM quark couplings are allowed.

==> Myeonghun/Plot/Contour_300GeV.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    243952,       5383]
NotebookOptionsPosition[    243158,       5352]
NotebookOutlinePosition[    243520,       5368]
CellTagsIndexPosition[    243477,       5365]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"thick", "=", "0.01"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contW_mX300.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contZ_mX300.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataJ", "=", 
    RowBox[{
    "Import", "[", 
     "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contJ_mX300.dat\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataW", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogW", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataW", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataW", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContW", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogW", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContWa", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogW", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataZ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogZ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataZ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataZ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContZ", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogZ", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataJ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataJ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogJ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataJ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataJ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContJa", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogJ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log10", "[", "0.1", "]"}], ",", 
         RowBox[{"Log10", "[", "0.5", "]"}], ",", 
         RowBox[{"Log10", "[", "1", "]"}], ",", 
         RowBox[{"Log10", "[", "5", "]"}], ",", 
         RowBox[{"Log10", "[", "10", "]"}], ",", 
         RowBox[{"Log10", "[", "50", "]"}], ",", 
         RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"PlotTheme", "->", "\"\<Business\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContJ", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"ListContourPlot", "[", 
      RowBox[{"dataLogJ", ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log10", "[", "0.01", "]"}], ",", 
          RowBox[{"Log10", "[", "0.1", "]"}], ",", 
          RowBox[{"Log10", "[", "0.5", "]"}], ",", 
          RowBox[{"Log10", "[", "1", "]"}], ",", 
          RowBox[{"Log10", "[", "5", "]"}], ",", 
          RowBox[{"Log10", "[", "10", "]"}], ",", 
          RowBox[{"Log10", "[", "50", "]"}], ",", 
          RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
       RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", "GrayLevel"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"ContJa", ",", "ContWa", ",", "ContZ"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6687462573248167`*^9, 3.668746301534457*^9}, {
   3.6687463714768057`*^9, 3.668746375942191*^9}, {3.668749839914157*^9, 
   3.668749842343588*^9}, 3.668767645213869*^9, {3.670550113565846*^9, 
   3.6705501159920387`*^9}, {3.6705511608292847`*^9, 
   3.6705511734260683`*^9}, {3.670551270784525*^9, 3.670551331838925*^9}, {
   3.6705513966737347`*^9, 3.6705513967857428`*^9}, {3.670551451766213*^9, 
   3.6705514563104887`*^9}, {3.670551808081533*^9, 3.670551823496468*^9}, {
   3.670562107976445*^9, 3.670562124357444*^9}, {3.670567711422501*^9, 
   3.6705677543070917`*^9}, 3.670574448313796*^9}],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[{
      GraphicsComplexBox[CompressedData["
1:eJx11ns8lNkbAPDBDBJj5Daasca4pBKFthLOg602Qin0q125xBITXRi5RLIq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       "], {{{
          EdgeForm[], 
          RGBColor[0.309582, 0.442008, 0.809424], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJxNkjtTwkAUhbPaaq+lM1qKgYIAsSAhoQBMMk4IYqEGrfUna2HpW3+A504+
ZlKc2d1z77nPPdo8XT7ueJ43FXaFnhAK50IlLIQl9lTIhQt4s18L98ID9zXv
JT5z3sZvhH3neWOdezoHOofCmXAq9IUA7Y1wK3SwGT8RRmgG2AL0HbhfoSv8
CVfktNzv+H1S94o+Mvxy/HLeVkPZqqOCW3G/w68mx4lr/I9d45MRv8bPOM81
PX6jr+Fjao/gK3Jm2E3v0FqMolWvzcKntzU7KJh9zPxjZjdEV7DPrc3yPjPn
F/iSfl+Z7RsxYmIv6M84+yv2Z1JizYiRw1kfH8S3PAlcyn27hznaknhd9t3j
HrLvMXki5hYQa0otPr2OQNLS9tH72CzuoWvyHrimloS+InzN9oXmB90Ev+1f
jKkhhP8HdbFDAA==
             "]], 
            
            PolygonBox[{{236, 46, 47, 237}, {242, 48, 49, 243}, {244, 49, 50, 
             245}, {224, 45, 46, 228}, {239, 47, 48, 240}, {292, 84, 74, 
             281}, {268, 64, 54, 257}, {241, 54, 45, 238}, {280, 74, 64, 
             269}, {299, 94, 84, 293}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.7758575234868417, 0.6118833138396882, 0.4283646037899671], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJxNkT9LQlEYh8/VJcK2iOs1o2tmRq7Nzq41t/QB6jOFs/gF3CI0IqI5goYG
iUqz2kJ6Tj6Bw8PvnPee9/f+ufnp+dFZIYSwD0XYhU2owB40YQseIIcRXPn9
Gi4ghS7cmHsLA8jg0lj0bcAB1PSqG/+vVfVN2Tc7ntOle9SWmurzou/YXqv6
PVvjCd6s9bqUH3PmcAg/kCQhtNFSsui5oVfFWaLXu/kf8GmdmR4tPe/Mu4dv
d/hlfuYcmbP9zUS9Y3QbHTpX3GvZeB1dtbcVdGpvkzgT95NYF92ADud1tKd/
Hx7dU/yHa75J0V+TkSre
             "]], 
            PolygonBox[CompressedData["
1:eJwt0LsOAUEUxvEZUYjQibjHWtfQqtVaao0H4KHU4gV0IoiIiFooFCLulCL+
J3uKX+bb3XP2zIzT7bd6PmNMDH6MEEcCY3xQRglvqbPGNFnbUkcOoEGu44e8
9b51UCBXrJflXY480FkyY4iQ9ss/w+Q7a1F6cYWx3r+lxpIjOl+eg+Svzq7i
jIv25nFEVvcjPVHyijWFNNY4aK2LPRZIas0SE70LeTfFHI6eYYYnaroH2etJ
9yI1O2x0VgZbneFqzw0vvVs58wN/0x0nPQ==
             "]]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9185282979092237, 0.6638616857677557, 0.3117682215658744], 
          GraphicsGroupBox[{
            
            PolygonBox[{{194, 23, 193}, {199, 23, 200}, {151, 23, 152}, {193, 
             23, 151}}], 
            PolygonBox[CompressedData["
1:eJwt0DkSAUEYxfGmBJjUFg4ijuMIDsCZLCnmAETDVNnHkllixhVs/6/qBb+q
rpnu16+/arvb6qSdcxVkEGCCKWaIsccBR+RSzmXxZf1DkXUBeXgoo6Rv9q/P
nh4GGCrDsk44o86eGnxUxVeGZQ11doQxIiywxApPPHDDHU3ONJRp2dbRur7x
EVsneOmN9tYQcwl1R6RMy77gih22mkmsDtZljY06jjTDQHck6mhdPc3KZmiz
3OjsVtl/34w8tw==
             "]], 
            
            PolygonBox[{{152, 23, 199, 161, 162}, {220, 219, 200, 23, 
             194}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9779176944274826, 0.7099857201476045, 0.32354537262854977`], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwt0D0IAXEYx/E/MkhezmspctnMZrP5ZpNZGAwGg82EwcJgEYNFjAYGySBJ
ogxSBoPsyiC+l2f49Hu6nnue507PFY2CVSkVgw1VeFBDxKKUQUbJsNQ6mUCW
Okk6kaEOkk8yhQ/KcKOCJlzIw0pfmrSTbVJDFzdzHu6ow4sW1tKzwkvmv3GV
/gdG8GMqO8xdJXzVf5eDXQsyhAb6clsHPfgwNJ/Jt2jkXG6YYCbvmjO20r/B
EnFccEQAB4zlHw6wl9t2OEn/GT84DSh/
             "]], 
            PolygonBox[CompressedData["
1:eJwt0L9LglEUxvH7Sg4Rar8sEJQkcGhubm52bvIPUIeGBge3JmtoqAaX0MEl
dHBwaCiiIUQkEBpCaGgId6Eh6vvwPsMHz+u595xzT7FSK1cTIYQCVtDFJrbQ
wxnSyKCBjmP9d4c6Uv4+xQ8OcYBPfDnewwx9rLvGPd6d28EI+SiEMr/Hqkmc
xJFrLlHi+yTEZ3LEl663gSs8upZqPqHpXjpzjjds+31TvPq9uv+CgXM6M8Sz
c7r/gInzujNWLopn1YwJ4pb7aycX+PAs2sEcWZ/X/LvE387pfQvceJe6f41b
91e/Nn59Vv3+UPS+tJN94lXvSz3WorhGyjNpN/+ETCzh
             "]]}]}, {
          EdgeForm[], 
          RGBColor[
          0.981128984663244, 0.7521606652439394, 0.42191789685071146`], 
          GraphicsGroupBox[{
            
            PolygonBox[{{105, 12, 102}, {142, 12, 141}, {132, 12, 139}, {139, 
             12, 105}}], 
            PolygonBox[CompressedData["
1:eJwt0L1qAlEQhuHj+lNGYploII3ej5dgbdQFBQUD2Uo7BW0UTGdAO4UIptCr
WNFSwb0ERau8g1/xNDPDmW/Oe6larHjOuSwSyMSce4aHOFJI4kLvigBf6KDr
HjOeZmzWp1ZDHQ0sscAvVphjppr1xhhhgm/8YKqZuWoT1azXRw8DDHHAHmv8
IU2GJ91gt0TUzgixwx03HHFSRsvaRAufaOvGQG/a2xtstXOgzGO9cdSOSDtC
ZTrozy7aabvfyJRTRsv6ihfVrFdAXjXrdfXXPd3+gbL+2FfmpjJb9n+SNTzp

             "]], 
            
            PolygonBox[{{102, 12, 142, 108, 109}, {191, 190, 141, 12, 
             132}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9843402748990057, 0.7943356103402742, 0.5202904210728732], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwt0c1KAmEUxvE3jVyO1NIhcWXX0yW4aBjBkQYMDBQSg0IXDdimIHcj6C6h
oFnUVRi2NNBLUGzT/8Cz+G3e4Xw8Zyq15nmUc85VcGgOnMvjCAVc89ZGB13M
8Yo3vGOIAULUMcYLUkywwxZ7/OEXK6yxUU/rfYMevvCJPm4R4xItXOEbCyzx
gwwfqrHaCA3VxKppKYNlOSHTsTJa1p5m3+EePm8lnKKMZ96elMmyBbjQjEiZ
9spk2WaY6kZz3SRUTaCdl9o500yb/YBEmfu66VA3TNXTehf0b7a67SNG2tF2
PeNbVRl8ZbAsHori6QZ2i0SzR+q10b9Z6Nb/ptlHOA==
             "]]}]}, {
          EdgeForm[], 
          RGBColor[0.9875515651347673, 0.836510555436609, 0.6186629452950348], 
          GraphicsGroupBox[{
            
            PolygonBox[{{133, 21, 192}, {272, 81, 287}, {215, 41, 231}, {284, 
             91, 296}, {187, 31, 218}, {227, 51, 251}, {248, 61, 263}, {134, 
             11, 101}, {260, 71, 275}}], 
            PolygonBox[CompressedData["
1:eJwt0DELgVEUxvFLymBRUgYlo9lsNrPaLES9iqIoigxkoVgoNoqNoiy+hbIa
fAVl8T+9z/DrvZ177nPPfdPlRtELOucSCOGAPY44oYUm2uigigo8NPBAHCnc
VfN0pqUMyzrjgjpqyqiqZntX3LDAHEusMENEd4wxxUQ91ttDF30MMMJQPdb7
0mwZPLHDVm+0t6YCzhX4lpAM+Hfa3WtslNlXpmXH6Mk7/0yU9UfZWbwRppZz
fk+I9U97VvvqH7Y1c093rDWTzfYHHOgwYA==
             "]], 
            PolygonBox[{{101, 11, 140, 106, 107}}]}]}, {
          EdgeForm[], 
          RGBColor[0.991, 0.8818, 0.7243], 
          GraphicsGroupBox[{
            
            PolygonBox[{{150, 7, 146}, {107, 2, 101}, {127, 5, 123}, {138, 6, 
             131}, {111, 3, 104}, {172, 9, 168}, {119, 4, 115}, {184, 10, 
             180}, {160, 8, 156}}], 
            
            PolygonBox[{{146, 7, 6, 138}, {131, 6, 5, 127}, {180, 10, 9, 
             172}, {101, 2, 1, 134}, {115, 4, 3, 111}, {123, 5, 4, 119}, {156,
              8, 7, 150}, {104, 3, 2, 107}, {168, 9, 8, 160}}]}]}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{134, 101, 107, 104, 111, 115, 119, 123, 127, 131, 138, 
             146, 150, 156, 160, 168, 172, 180, 184}]}, 
           FractionBox[
            RowBox[{"log", "(", "50", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[10]^(-1) Log[50], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{296, 284, 287, 272, 275, 260, 263, 248, 251, 227, 231, 
             215, 218, 187, 192, 133, 140, 106, 103, 110, 114, 118, 122, 126, 
             130, 137, 145, 149, 155, 159, 167, 171, 179, 183}]}, 
           FractionBox[
            RowBox[{"log", "(", "5", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[5]/Log[10], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{182, 178, 170, 166, 158, 154, 148, 144, 136, 129, 125, 
             121, 117, 113, 109, 102, 105, 139, 132, 191, 186, 217, 214, 230, 
             226, 250, 247, 262, 259, 274, 271, 286, 283, 295}]}, "2"], 
          Annotation[#, 2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{181, 177, 169, 165, 157, 153, 147, 143, 135, 128, 124, 
             120, 116, 112, 108, 142, 141, 190, 185, 216, 213, 229, 225, 249, 
             246, 261, 258, 273, 270, 285, 282, 294}]}, "1"], 
          Annotation[#, 1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{298, 291, 289, 279, 277, 267, 265, 255, 253, 235, 233, 
             222, 220, 194, 193, 151, 152, 162, 164, 174, 176, 189, 196, 198, 
             202, 204, 206, 208, 210, 212}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{211, 209, 207, 205, 203, 201, 197, 195, 188, 175, 173, 
             163, 161, 199, 200, 219, 221, 232, 234, 252, 254, 264, 266, 276, 
             278, 288, 290, 297}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{245, 244, 243, 242, 240, 239, 237, 236, 228, 224, 223, 
             238, 241, 256, 257, 268, 269, 280, 281, 292, 293, 299}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx12E2IVWUYwPGrc8Vrc2XunDlz5szxeOZ83GoRREIEgXqvtpEoojYtchFa
YCW4LQUNSdu40EUYfahRi7ZBUas+Nm4CG6JAIrI2GdEXSTlqasV0jtxf3lnM
y//+3+cuHt73eZ73Fjv2PPLkylarFf3z7991+W9pcPO1NRzlNtyBu3APDuAQ
juAYTuAUzuAcLuASruD+f2weWsObr224A3fhHhzAIRzBMZzAKZzBOVzAJVzB
dX48F+ahPWbtwF24BwdwCEdwDCdwCmdwDhdwCVdwnR/viefCPHTGrF24Bwdw
CEdwDCdwCmdwDhdwCVdwnR/rhvfEc2EeumPWHhzAIRzBMZzAKZzBOVzAJVzB
dX6so9YN74nnwjz0xqwBHMIRHMMJnMIZnMMFXMIVXOfHvmIdtW54TzwX5iEY
s4ZwBMdwAqdwBudwAZdwBdf5sc/aV6yj1g3viefCPIRj1giO4QRO4QzO4QIu
4Qqu8+PcYZ+1r1hHrRveE8+FeYjGrDGcwCmcwTlcwCVcwXV+nMOcO+yz9hXr
qHXDe+K5MA/xmDWBUziDc7iAS7iC6/w4lzqHOXfYZ+0r1lHrhvfEc2EekjFr
CmdwDhdwCVdwnR/ndOdS5zDnDvusfcU6at3wnnguzEM6Zs3gHC7gEq7gOj++
W5zTnUudw5w77LP2FeuodcN74rkwD9mYNYcLuIQruM6P7zjfLc7pzqXOYc4d
9ln7inXUuuE98VyYh3zMWsAlXMF1fnzX+o7z3eKc7lzqHObcYZ+1r1hHrRve
E8+FeSjGrCVcwX32+e73neu7zneMc7tzqnOZc4h91z5jXbWOeG88J+bFtYL7
fO7vIL77fef6rvMd49zunOpc5hxi37XPWFetI94bz0kJu/ZZx/0u5O8gvvt9
5/qu8x3j3O6c6lzmHGLftc9YV60j3hvPyY28rLzw/Wvbp5cG17rzO9/85fqg
5gOHj7zz8MWJxi/vb8Ht4ej+1fgOfhLfxU/hew0P7jt99u0r0/gAP4MP8bP4
CD83nNy78PSnT8z9Lz/LvDQY5Zj4efYn+HX4FL8en+EX8HnDp4qdu7+4muML
fIEv8SW+wlf4/vDcmcP3TmxoD7fu+P3IpdevD2quz0vNxYbnTv91ZmI46tv4
1fgOfhLfxU/hew0ffXnjzv3np/EBfgYf4mfxEX5ueOynAyvPfdgZfnNb68qW
g9fIx9Kg9uanPk+j3zfffN+emeev5lsmhqPxbeIT4tcRv5r4DvEp8euJnyS+
S3xG/ALxU8T3iM8b3vbAiQ0fXcib/e+v+Xj/0VPTxAfEF8QXxM8QHxJfEl8S
P0t8RHxFfEX8HPv7fJ/nIyZ+nv0Jfh0+xa/HZ/gF/I38f91+fLBtMccX+AJf
4kt8ha/w/eFdt8YvHN87M9z8zMlf35i9PKh52bcaf/K9zy4u3rJiOOrb+FX4
Dn4Nvotfi+81vPjV+X27DvXwAT7Ah/gQH+Ej/BL5iNkfsz/BJ/gUn+IzfIbP
G97184VN727N8QW+wJf4El/hK3y/6d9fzh189PPdlwej/bzV+B8nP7njqXtW
0O/b+FX4Dn4Nvotfi+81/Mehb1+6+9UePsAH+BAf4iN8hF8iHzH7Y/Yn+ASf
4lN8hs/wecNXtv52/ysP5vgCX+BLfImv8NXwux+OP/bs2Rtzcs1/fjCsNm28
NBj1rcbv237qWHaiRXwb38Z38B18F9/F9xrefOfitqmHevgAH+BDfIiP8BF+
iXzE7I/Zn+ATfIpP8Rk+w+cNL8zteuvF23N8gS/wJb7EV/hq+Dc6sVHS
       
       "], {{{}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{343, 325, 327, 326, 328, 329, 330, 331, 332, 333, 334, 
             335, 336, 337, 338, 339, 340, 341, 344, 345, 346, 347, 348, 349, 
             350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{379, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 
             371, 372, 373, 374, 375, 376, 377, 381, 382, 385, 386, 389, 390, 
             393, 394, 397, 398, 401, 402, 405, 406, 409, 410, 412}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{413, 378, 380, 383, 384, 387, 388, 391, 392, 395, 396, 
             399, 400, 403, 404, 407, 408, 411, 414, 415, 416, 417, 418, 419, 
             420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{448, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 
             441, 442, 443, 444, 445, 446, 447, 449, 450, 451, 452, 453, 454, 
             455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{342, 499, 498, 497, 496, 495, 494, 493, 492, 491, 490, 
             489, 488, 487, 486, 485, 484, 482, 481, 480, 479, 478, 477, 476, 
             475, 474, 473, 472, 471, 470, 469, 468, 467, 466, 483}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{500, 534, 533, 532, 531, 530, 529, 528, 527, 526, 525, 
             524, 523, 522, 521, 520, 519, 517, 516, 515, 514, 513, 512, 511, 
             510, 509, 508, 507, 506, 505, 504, 503, 502, 501, 518}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lQtUjGkYxz/NqFndpmkw1aSvb6aL21KRddvvcakTla6kZZUUbVY3jCRJ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       
       "], {{{}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{126, 125, 122, 121, 118, 117, 114, 113, 109, 108, 107, 
             106, 105, 104, 103, 101, 102, 110, 128}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{142, 141, 138, 137, 134, 133, 132, 131, 129, 124, 123, 
             120, 119, 116, 115, 112, 111, 130, 127, 145, 143, 162, 160, 176, 
             175, 183, 182, 190, 188, 207, 205, 213}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{159, 158, 155, 154, 151, 150, 147, 146, 144, 140, 139, 
             136, 135, 148, 149, 163, 164, 178, 180, 185, 187, 193, 191, 206, 
             204, 212}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{174, 173, 172, 171, 170, 169, 166, 165, 161, 157, 156, 
             153, 152, 167, 168, 177, 179, 184, 186, 192, 194, 208, 209, 
             214}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{181, 203, 201, 200, 198, 197, 196, 195, 189, 199, 202, 
             210, 211, 215}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}]}, {
     DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
      Identity, Frame -> True, FrameLabel -> {None, None}, FrameStyle -> 
      Automatic, FrameTicks -> {{Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}, {
        Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 650, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, 
      PlotRange -> {{1., 10.}, {1., 10.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& , 
        Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& }}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.309582, 0.442008, 0.809424}}, {{
               0.7758575234868417, 0.6118833138396881, 
               0.42836460378996716`}}, {{0.9185282979092237, 
               0.6638616857677557, 0.31176822156587447`}}, {{
               0.9788843891132296, 0.7226816436870829, 0.353158453168602}}, {{
               0.9853069695847527, 0.8070315338797526, 
               0.5499035016129254}}, {{0.9843402748990057, 0.7943356103402742,
                0.5202904210728732}}, {{0.9833735802132586, 
               0.7816396868007959, 0.49067734053282097`}}, {{0.991, 0.8818, 
               0.7243}}}, {{
                 Rational[-15, 2], -325}, {
                 Rational[15, 2], 325}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -325}, {
                   Rational[-15, 2], -325}, {
                   Rational[-15, 2], 325}, {
                   Rational[15, 2], 325}, {
                   Rational[15, 2], -325}}, {{
                  7.5, -325}, {-7.5, -325}, {-7.5, 325}, {7.5, 325}, {
                  7.5, -325}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -243.75}, {
                    Rational[15, 2], -243.75}}, {{-7.5, -243.75}, {
                   7.5, -243.75}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -162.5}, {
                    Rational[15, 2], -162.5}}, {{-7.5, -162.5}, {
                   7.5, -162.5}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -81.24999999999999}, {
                    Rational[
                    15, 2], -81.24999999999999}}, {{-7.5, \
-81.24999999999999}, {7.5, -81.24999999999999}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 2.842170943040401*^-14}, {
                    Rational[15, 2], 2.842170943040401*^-14}}, {{-7.5, 
                   2.842170943040401*^-14}, {7.5, 
                   2.842170943040401*^-14}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 81.25000000000003}, {
                    Rational[15, 2], 81.25000000000003}}, {{-7.5, 
                   81.25000000000003}, {7.5, 81.25000000000003}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 162.50000000000003`}, {
                    Rational[15, 2], 162.50000000000003`}}, {{-7.5, 
                   162.50000000000003`}, {7.5, 162.50000000000003`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 243.74999999999997`}, {
                    Rational[15, 2], 243.74999999999997`}}, {{-7.5, 
                   243.74999999999997`}, {7.5, 243.74999999999997`}}]]}}}, {
              Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{7.499999999999999, -325.}, {7.499999999999999, 
                 325.}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.499999999999999, -243.74999999999997`}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -243.74999999999997`}]}, {{
                    7.499999999999999, -81.24999999999997}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -81.24999999999997}]}, {{
                    7.499999999999999, 81.25000000000004}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    81.25000000000004}]}, {{7.499999999999999, 
                    243.74999999999997`}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    243.74999999999997`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-1.0000\"", -1., AutoDelete -> True],
                     NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -243.74999999999997`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -81.24999999999997}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"1.6990\"", 1.6989700043360185`, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    81.25000000000004}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"2.0000\"", 2., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    243.74999999999997`}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 650}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"BoldColorDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "2.284611137614677`"}], ",", 
                    "2.38640857681573`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "1.`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.3010299956639812`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"1", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "5", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "50", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "650"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.670567755689177*^9, 3.670573208910818*^9, 
  3.670574451287622*^9}]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.6687462573248167`*^9, 3.668746301534457*^9}, {
   3.6687463714768057`*^9, 3.668746375942191*^9}, {3.668747617924295*^9, 
   3.668747641233636*^9}, 3.668747700871374*^9, {3.668767654914309*^9, 
   3.668767657215143*^9}, {3.668768315250108*^9, 3.668768317936143*^9}, 
   3.670550129607437*^9, {3.670551188975041*^9, 3.670551203759274*^9}, {
   3.670551348951325*^9, 3.67055135215858*^9}, {3.670551400826041*^9, 
   3.6705514009261293`*^9}, {3.670551444239992*^9, 3.670551447514303*^9}, {
   3.670551829230618*^9, 3.670551841507535*^9}, 3.670562351892047*^9, {
   3.670567714593251*^9, 3.670567724705782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contW_mX300.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contZ_mX300_dR3.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataJ", "=", 
    RowBox[{
    "Import", "[", 
     "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contJ_dR3_mX300.dat\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataW", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogW", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataW", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataW", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContW", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogW", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContWa", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogW", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataZ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogZ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataZ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataZ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContZ", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogZ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}]}], "}"}]}], ",", 
      
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataJ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataJ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogJ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataJ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataJ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContJa", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogJ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log10", "[", "0.1", "]"}], ",", 
         RowBox[{"Log10", "[", "0.5", "]"}], ",", 
         RowBox[{"Log10", "[", "1", "]"}], ",", 
         RowBox[{"Log10", "[", "5", "]"}], ",", 
         RowBox[{"Log10", "[", "10", "]"}], ",", 
         RowBox[{"Log10", "[", "50", "]"}], ",", 
         RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"PlotTheme", "->", "\"\<Business\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContJ", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"ListContourPlot", "[", 
      RowBox[{"dataLogJ", ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log10", "[", "0.01", "]"}], ",", 
          RowBox[{"Log10", "[", "0.1", "]"}], ",", 
          RowBox[{"Log10", "[", "0.5", "]"}], ",", 
          RowBox[{"Log10", "[", "1", "]"}], ",", 
          RowBox[{"Log10", "[", "5", "]"}], ",", 
          RowBox[{"Log10", "[", "10", "]"}], ",", 
          RowBox[{"Log10", "[", "50", "]"}], ",", 
          RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
       RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", "\"\<BlueGreenYellow\>\""}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"ContJa", ",", "ContWa", ",", "ContZ"}], "]"}]}], "Input",
 CellChangeTimes->{{3.670551746834716*^9, 3.670551747981545*^9}, {
  3.67055190309872*^9, 3.6705519342623243`*^9}, {3.670562359756516*^9, 
  3.6705623878926497`*^9}, {3.670562934604847*^9, 3.6705629413418503`*^9}, {
  3.6705640814085617`*^9, 3.670564118771881*^9}, {3.670566994979031*^9, 
  3.6705669966311197`*^9}, {3.670567078038574*^9, 3.6705671130911016`*^9}, {
  3.6705677657637672`*^9, 3.670567783891601*^9}, {3.6705735453784933`*^9, 
  3.670573546558106*^9}}],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[{
      GraphicsComplexBox[CompressedData["
1:eJx1lns41FsXxzEZg2jKyGQGYzh0SqVSimovOULlcmreEl2cIqQioRsqeRUp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       "], {{{}, {
          EdgeForm[], 
          RGBColor[
          0.41014582067140576`, 0.47864580262305634`, 0.7272391396430714], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJxNlEtLAmEUhqekZfQbNLVAHS+QOY2Q10BNjbIphe6t6y8WFNSqhUT3ZbSM
ltGm9zCP4OLhu5zznfOe830z0dPL7YtZx3FORUR4IieyYkv0xVAciIHYEbvi
UByJYxEwH+F7xtzGc7FP/IltyPpKRMW16IiaqOJ/gs+zSIgX8g7IbX4lsSqa
YkOUiVHC3hUNURevIineRFrERAotfXL2GPvkGFC37e9hK4i88NkL6MEJdtsb
U5fVdycWxT01DqhjYSbs5bzGG/Tcik1q6FBTEz0Btl3YxOdBxMXTlI49zjTR
3qAXkzp6rAPWXe4vIHaX+AF6206o9ZG6xtQUo5cp5lE0tTnXIFeTe6pwL3Oq
uaUxMhO+tTV6GiduxgnfX5K7z5CnKN7FkvjAN43d5bzNV6Z0+cS2HF/sfTrh
G/HIk+Csxfjh/Dc9sF7U0ZIjd57R1gVylMldpNblKV8X2yr2NDmy2Er01/rW
Yu3i705pTDK3vOvEWqG/Pv0uM7e9Gto9+t7mfjxymP2PWL/E9ejVRGsFivjl
qdnqszdm/wh7p/YdjVhXOTOpp8LZNTT6zOus2/i02KvR+zp+pukfXOlabA==

             "]], 
            
            PolygonBox[{{276, 93, 83, 271}, {197, 34, 35, 200}, {221, 39, 40, 
             222}, {259, 73, 63, 251}, {239, 53, 43, 231}, {215, 36, 37, 
             216}, {249, 63, 53, 241}, {229, 43, 33, 213}, {269, 83, 73, 
             261}, {219, 38, 39, 220}, {193, 33, 34, 196}, {201, 35, 36, 
             207}, {217, 37, 38, 218}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.6129658785868641, 0.5525379956631753, 0.5614863070032737], 
          GraphicsGroupBox[{
            
            PolygonBox[{{199, 29, 202}, {220, 29, 219}, {184, 26, 190}, {218, 
             28, 217}, {216, 27, 215}, {196, 24, 193}, {189, 23, 188}, {161, 
             24, 162}, {200, 25, 197}, {188, 23, 151}, {191, 27, 194}, {151, 
             23, 152}, {195, 28, 198}, {207, 26, 201}, {222, 30, 221}, {171, 
             25, 172}}], 
            PolygonBox[CompressedData["
1:eJwt0TlSQkEUheGWKUMNoBARq9wSS2ABsB1SSHEBRoLMakDAqGDIkDFkCAH/
qTrBV9V1u/v0ve+9FMuFUiSE8IgYPvCADJo44oAd9vjBE3KYo+W1am1l3IQQ
xZn1BVNMMMIYn34ri4Ezlb3BFvfcvUMSt0gg7syYa0nXtNd1lnruIE0t5Qxl
vfs99djAF/J4xjdefV9n3vCPk2fW7DVn60wda6w8k2abOVv3h5757AxlLfye
vs8vel6r1vfMG2cq+8+9aX+Jiv+FeqjiCgDWNoM=
             "]], 
            PolygonBox[{{212, 211, 192, 23, 189}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.8157859365023226, 0.6264301887032941, 0.39573347436347617`], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwt0D0IQVEYxvHjI0q5vo1iNZvN5jubzMJgMBhsJgwWBgMGA0bFgKIoDAZZ
lUGUQZRBlP+td/j11DnPfc89J5LK6hmzUioEC9rQ0MAXCVhNShVJF0p4IY43
7OzppIO8kTHcUYYbNfxkjqKTJpzIoQ4PmnjKzI/xHb0kGSAnZBAV5OXfChjJ
urF/RBQXVGW+cc5c5s+whR8bnKR/xg5h7LGGDyvY5F4a2ZP1IabSP2AJLxa4
yt0f6MtbddCSThdjeZMB/opiK88=
             "]], 
            PolygonBox[CompressedData["
1:eJwt0DFLglEUxvFriEKgpoZj1Nrs3Nzs7OQHyAaHBge3pnRoqIYGbWhIBwfB
QQsKCsTBQVwFByloiISGSOj/4DP8eM+977nnnnMPSuXCyVYIYQ9R1JDCDs5x
hwyyuMcE+8ihhxuknXOLUySQRAXP/qecJ3wij0PMESIhHPM5wgo/jpXzgTPX
Uk9VbJNfCJsza/3zuqieiQfuTT0O0fJZ1Wii41l20dXMvl81YsSP7lXz99Fw
rL1LTF1b/c8wci3VfMOrY838onORTW+qHye+cH96ozrarq8eH7Bwbd0xxtJr
vcc7rj2Lzl/h1++lGf7w5VztfTsn4Tv1Nv9+tDA2
             "]]}]}, {
          EdgeForm[], 
          RGBColor[0.976958992578632, 0.6973947691993656, 0.294177139325424], 
          
          GraphicsGroupBox[{
            
            PolygonBox[{{105, 12, 102}, {132, 12, 139}, {139, 12, 105}, {142, 
             12, 141}}], 
            PolygonBox[CompressedData["
1:eJwt0E+LQWEUx/HnauqK1VjbeEtegrVhFOUWNVbsKLOh2MzU2FAUxWug3Fcw
YmViRdeK5nvyW3zq6fnzO+c8mVwxW4g559J4wSe66KGPDtras7MGPtBECwGq
qKGOEt5RRkV3msqwrKTnXAJ31g/VsFoDDLHAHEus8Ia8Mi07xdtX+IiLr0zL
PnPnhF/s8Iej9uxshB+MMcEVF0S44RtfujNShmXtcVDP1rujluc9Z67pTxrK
tOwpZgix1UwL/UlZfxZo5oFqWu0N1noTqqdIM9gsVtNqX9T7Qb2t9fYfNWxG
GQ==
             "]], 
            
            PolygonBox[{{186, 185, 141, 12, 132}, {102, 12, 142, 108, 
             109}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9815241466842111, 0.7573504597859724, 0.43402302675966675`], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwt0cFKAmEUxfFvpIVDreoJ5pV6hBaFQSMjKBgkGApGLhJqYzBtEnSjYKCg
zzBCPoHSrBRbKbqy/hfO4gfD8M2dc88XXOUvw4xzLsAJSiiijHuEuEOEAt7w
ijbe8YcjPM+5DDo8f6KLHqaYoIY6bnCtmTbb55ssTnGGAe/6GOILc3xjhDGa
eEYOt2jhRZks2w5b7HHAExo601Jmyx7jQzNyymTZbAfbZatZB81aYa1OrJsH
VMSeq3jEBd+eaydfO9luR3W11qwNfpHiBwlmmlFVZsu+xEJnUnVYUwdN7RCr
847uKNIdltTZSHcw1T83mrnUHXXV+UAZEnVu3f8DULdQXg==
             "]]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9860893007897903, 0.8173061503725793, 0.5738689141939094], 
          GraphicsGroupBox[{
            
            PolygonBox[{{133, 21, 187}, {183, 31, 210}, {134, 11, 101}, {235, 
             61, 248}, {255, 81, 268}, {245, 71, 258}, {225, 51, 238}, {265, 
             91, 275}, {206, 41, 228}}], 
            PolygonBox[CompressedData["
1:eJwt0DELQVEYxvHjZhGrssloNpvNrDYLUW5RFEWRgSxuuQvFQrFQlMF3MPgG
yqZsysb/dJ/h1z29573vc85JldxC3THGJBBGDVWUUYETMibHN48fvsiaoPbB
GxnVXnBRRwNNdNFBD308kdY/D/XY3hba2GOHA45i1yeccUUcSVzgY44Flsqw
WQMMcVevzbxhiqhmjLDFRpk228NMM329QVl3cpVhs1ZY68wt3bGr2koz7ewJ
xprp6UwD1exeLBS8bRER1n8ThjKW
             "]], 
            PolygonBox[{{101, 11, 140, 106, 107}}]}]}, {
          EdgeForm[], 
          RGBColor[0.991, 0.8818, 0.7243], 
          GraphicsGroupBox[{
            
            PolygonBox[{{107, 2, 101}, {111, 3, 104}, {150, 7, 146}, {170, 9, 
             166}, {180, 10, 176}, {119, 4, 115}, {138, 6, 131}, {160, 8, 
             156}, {127, 5, 123}}], 
            
            PolygonBox[{{123, 5, 4, 119}, {115, 4, 3, 111}, {104, 3, 2, 
             107}, {176, 10, 9, 170}, {101, 2, 1, 134}, {146, 7, 6, 138}, {
             166, 9, 8, 160}, {156, 8, 7, 150}, {131, 6, 5, 127}}]}]}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{134, 101, 107, 104, 111, 115, 119, 123, 127, 131, 138, 
             146, 150, 156, 160, 166, 170, 176, 180}]}, 
           FractionBox[
            RowBox[{"log", "(", "50", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[10]^(-1) Log[50], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{275, 265, 268, 255, 258, 245, 248, 235, 238, 225, 228, 
             206, 210, 183, 187, 133, 140, 106, 103, 110, 114, 118, 122, 126, 
             130, 137, 145, 149, 155, 159, 165, 169, 175, 179}]}, 
           FractionBox[
            RowBox[{"log", "(", "5", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[5]/Log[10], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{178, 174, 168, 164, 158, 154, 148, 144, 136, 129, 125, 
             121, 117, 113, 109, 102, 105, 139, 132, 186, 182, 209, 205, 227, 
             224, 237, 234, 247, 244, 257, 254, 267, 264, 274}]}, "2"], 
          Annotation[#, 2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{177, 173, 167, 163, 157, 153, 147, 143, 135, 128, 124, 
             120, 116, 112, 108, 142, 141, 185, 181, 208, 204, 226, 223, 236, 
             233, 246, 243, 256, 253, 266, 263, 273}]}, "1"], 
          Annotation[#, 1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{203, 202, 199, 198, 195, 194, 191, 190, 184, 172, 171, 
             162, 161, 152, 151, 188, 189, 212, 214, 230, 232, 240, 242, 250, 
             252, 260, 262, 270, 272, 277}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{222, 221, 220, 219, 218, 217, 216, 215, 207, 201, 200, 
             197, 196, 193, 192, 211, 213, 229, 231, 239, 241, 249, 251, 259, 
             261, 269, 271, 276}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], {}, {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx12E2IVWUYwPGrc8Vrc2XunDlz5szxeOZ83GoRREIEgXqvtpEoojYtchFa
YCW4LQUNSdu40EUYfahRi7ZBUas+Nm4CG6JAIrI2GdEXSTlqasV0jtxf3lnM
y//+3+cuHt73eZ73Fjv2PPLkylarFf3z7991+W9pcPO1NRzlNtyBu3APDuAQ
juAYTuAUzuAcLuASruD+f2weWsObr224A3fhHhzAIRzBMZzAKZzBOVzAJVzB
dX48F+ahPWbtwF24BwdwCEdwDCdwCmdwDhdwCVdwnR/viefCPHTGrF24Bwdw
CEdwDCdwCmdwDhdwCVdwnR/rhvfEc2EeumPWHhzAIRzBMZzAKZzBOVzAJVzB
dX6so9YN74nnwjz0xqwBHMIRHMMJnMIZnMMFXMIVXOfHvmIdtW54TzwX5iEY
s4ZwBMdwAqdwBudwAZdwBdf5sc/aV6yj1g3viefCPIRj1giO4QRO4QzO4QIu
4Qqu8+PcYZ+1r1hHrRveE8+FeYjGrDGcwCmcwTlcwCVcwXV+nMOcO+yz9hXr
qHXDe+K5MA/xmDWBUziDc7iAS7iC6/w4lzqHOXfYZ+0r1lHrhvfEc2EekjFr
CmdwDhdwCVdwnR/ndOdS5zDnDvusfcU6at3wnnguzEM6Zs3gHC7gEq7gOj++
W5zTnUudw5w77LP2FeuodcN74rkwD9mYNYcLuIQruM6P7zjfLc7pzqXOYc4d
9ln7inXUuuE98VyYh3zMWsAlXMF1fnzX+o7z3eKc7lzqHObcYZ+1r1hHrRve
E8+FeSjGrCVcwX32+e73neu7zneMc7tzqnOZc4h91z5jXbWOeG88J+bFtYL7
fO7vIL77fef6rvMd49zunOpc5hxi37XPWFetI94bz0kJu/ZZx/0u5O8gvvt9
5/qu8x3j3O6c6lzmHGLftc9YV60j3hvPyY28rLzw/Wvbp5cG17rzO9/85fqg
5gOHj7zz8MWJxi/vb8Ht4ej+1fgOfhLfxU/hew0P7jt99u0r0/gAP4MP8bP4
CD83nNy78PSnT8z9Lz/LvDQY5Zj4efYn+HX4FL8en+EX8HnDp4qdu7+4muML
fIEv8SW+wlf4/vDcmcP3TmxoD7fu+P3IpdevD2quz0vNxYbnTv91ZmI46tv4
1fgOfhLfxU/hew0ffXnjzv3np/EBfgYf4mfxEX5ueOynAyvPfdgZfnNb68qW
g9fIx9Kg9uanPk+j3zfffN+emeev5lsmhqPxbeIT4tcRv5r4DvEp8euJnyS+
S3xG/ALxU8T3iM8b3vbAiQ0fXcib/e+v+Xj/0VPTxAfEF8QXxM8QHxJfEl8S
P0t8RHxFfEX8HPv7fJ/nIyZ+nv0Jfh0+xa/HZ/gF/I38f91+fLBtMccX+AJf
4kt8ha/w/eFdt8YvHN87M9z8zMlf35i9PKh52bcaf/K9zy4u3rJiOOrb+FX4
Dn4Nvotfi+81vPjV+X27DvXwAT7Ah/gQH+Ej/BL5iNkfsz/BJ/gUn+IzfIbP
G97184VN727N8QW+wJf4El/hK3y/6d9fzh189PPdlwej/bzV+B8nP7njqXtW
0O/b+FX4Dn4Nvotfi+81/Mehb1+6+9UePsAH+BAf4iN8hF8iHzH7Y/Yn+ASf
4lN8hs/wecNXtv52/ysP5vgCX+BLfImv8NXwux+OP/bs2Rtzcs1/fjCsNm28
NBj1rcbv237qWHaiRXwb38Z38B18F9/F9xrefOfitqmHevgAH+BDfIiP8BF+
iXzE7I/Zn+ATfIpP8Rk+w+cNL8zteuvF23N8gS/wJb7EV/hq+Dc6sVHS
       
       "], {{{}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{343, 325, 327, 326, 328, 329, 330, 331, 332, 333, 334, 
             335, 336, 337, 338, 339, 340, 341, 344, 345, 346, 347, 348, 349, 
             350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{379, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 
             371, 372, 373, 374, 375, 376, 377, 381, 382, 385, 386, 389, 390, 
             393, 394, 397, 398, 401, 402, 405, 406, 409, 410, 412}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{413, 378, 380, 383, 384, 387, 388, 391, 392, 395, 396, 
             399, 400, 403, 404, 407, 408, 411, 414, 415, 416, 417, 418, 419, 
             420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{448, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 
             441, 442, 443, 444, 445, 446, 447, 449, 450, 451, 452, 453, 454, 
             455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{342, 499, 498, 497, 496, 495, 494, 493, 492, 491, 490, 
             489, 488, 487, 486, 485, 484, 482, 481, 480, 479, 478, 477, 476, 
             475, 474, 473, 472, 471, 470, 469, 468, 467, 466, 483}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{500, 534, 533, 532, 531, 530, 529, 528, 527, 526, 525, 
             524, 523, 522, 521, 520, 519, 517, 516, 515, 514, 513, 512, 511, 
             510, 509, 508, 507, 506, 505, 504, 503, 502, 501, 518}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lQs0VHkcxy/DmGLNNMYYGXXnGlHstKlUNt0fielhj0Topaz0RCISLZFE
7J6Sx1o9SLTarIPTO3u22k2vPYlU24OTbZO0aUzkNXb27N47Z39lzpnzO597
/7//fOf3//2+f1lIpO9afYIg7mm//8R/P130xyMB/2ceYgFiEWIJYiliEjGF
WA4f10HAxyMPsQCxCLEEsRQxiZhCzOjDdcE6eCNEAWIRYgliKWISMYWY0YfP
CdcF6xCMEEWIJYiliEnEFGJGH+4bfE64LliHaIQoQSxFTCKmEDP6cB/jvsHn
hOuCdUhGiFLEJGIKMaMPzxXuY9w3+JxwXbAO6QiRREwhlqN1eO7xnOG+xn2E
zw3XCevCkUIsR8+xD+G5x3OG+xr3ET43XCesC0c5iiP5IvYhPPd4znBf4z7C
54brpNM1d0XltZ7iYfppg32RwWQCyCiLb3pKhlmfdvDjL1tnPMz6YqSxceYx
LSt39LsodvCgL9Cv/IvXGtaX6t71lg9qeb++fnOyhwBy1JdSN7VrWF+YfvTQ
95wXGro7v8Cc9hTBBJcEQWub5oO5lNoczqg8oKG3Fe+iL142YJ+LNUe8GtIN
oENv9VnFdg6UPRnnLdXul6882znTUwI5Oc7L01Qado4SBcFN1ic4bH3P5r7c
mljIAeVGcXbqWhMotnVcEvNWQxf0THtVMlcK55/VJLS0aNg+D1tb4Fr6FZMv
gEKuW584kQM1icGpajch5HEmWEZo12fTj2YL5STw2hJSj/6iYfvQffoMvafh
TL4ISrOXVkRs5oDiXFNF/XwxKK9o6rOuavXbtYZF2FEQ1dgcv4LNl8Pt+lL3
ry1NICzi9I62W710TKiFgWs897/9uuiMnPpVdBizv87H/GOThLNs+2h1o4ki
YRMHuHl9690XjIUxpVUFB9n1UrgY1ZCyZxUHKK/8uos+4+Dy8nY7j9XMexJ8
4wYDfqrms/+/2iX8mLqKD+Uh8yvT7ARwUjM02dqPA/7JRO37STLI7F1xZZYn
k09B7soU0/Ekky+CRUPire+s+bBsl9rTMEoEPdk71xdp16cUtT4PVNiAPdf/
Ru0CJl8OVMjO5/P+EkJs3OiN7Z5qereJ14U2HrOfzqcXLJ8x0aVSTQe7hY4a
5PLBp8V7YFeiBJJXBe536jRl/y+zXn3EucaLZwrNj4IX827p7k8lz7vyrXb9
44SH9ukZUqg4nly/sI7JJ8Ezgr5fNWTG7tMf3+y2QcvcPRPr8vQFkKXMDHU7
YwpPwp+UTfYlYesfvaLlN5h8Ch4c+XJ9tz+TLwLvXl7nlCVmUMPrNfvtBxEs
zOXcDbllCqfGJi18sYiCV2vERu/vMPly6L1vNiH9UwuQH61a1za/m2457KNc
IWL2091TWS3Htg9mdbNzF5Ll/Nm8QA44NKVE1raIoSKgn8wHfbCOCc+s5JtB
274D2xZ3SaAiT+OV0iNE9RLBJSiwP6TmQ1BVScD+ORZsvS4PNqxt6xTCHI6i
UGpmDTWdThLqFZNPwqF7M4YnvhGCk3kosWkvCb9HR+vVvWTeU+ARu9ShukMI
T6/6dZRlUlAMUxTm7O/LYbVRbK3zPCtIeWansH2lYn1iB8ej57lRN8upAwHn
gmKN2DrUvpjtGxmtB32t01z2zJcAf07evu7NRrDPYntHWpIVdNzhO6gJPdio
d+Nmnvd4WNZ//07pdRXrG0FvQrf039XxzvS3+y9MYuZOCn5rYhzD7hGQv69a
aamSQkN7YcRtKy4s6HR0TaweD5vtytKMviMgKSPpWCtX58Nvlj4r+fyEDHYr
X7dTdSrWZ/pctxR5XtIxdVLf/ue9hmwd551uK4rOIuChOJS/sJyEotLIy40h
hnDhTLJbZp8MRLKhvmZLAvys7x4POmUDIeaRDU65Kjp/5ouNmw/KUH9QEOY6
1EiUq1ifWjJ3yUDgaEP2fXCh/lcKCQE9w47uqksU2BGLep15hhA/OZtYM2AD
Vu43hxKEBMS9uXa7JFQGY2RbQs87W8IG8SjvSdd19/lWoj83KpgEq2HjJqnb
eHhsbDrHe/GH9zqZM25qgrEFfFLwq0/5RBK61836MbBZBtyVU5+tpHTrHA+n
mwx42MCJK11/joo1h4Er3uF2RiQYzq4+8OC9DVvnlFu71lkdVLE+auvjYf5t
owH7Pk6uPn1+jO7+XZO3ZfG2aBH8DeMLmtg=
       
       "], {{{}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{126, 125, 122, 121, 118, 117, 114, 113, 109, 108, 107, 
             106, 105, 104, 103, 101, 102, 110, 128}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{142, 141, 138, 137, 134, 133, 132, 131, 129, 124, 123, 
             120, 119, 116, 115, 112, 111, 130, 127, 145, 143, 162, 160, 176, 
             175, 182, 181, 189, 188, 196, 194, 210}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{159, 158, 155, 154, 151, 150, 147, 146, 144, 140, 139, 
             136, 135, 148, 149, 163, 164, 178, 180, 184, 186, 191, 193, 198, 
             200, 212}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{174, 173, 172, 171, 170, 169, 166, 165, 161, 157, 156, 
             153, 152, 167, 168, 177, 179, 183, 185, 190, 192, 197, 199, 
             211}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{187, 209, 207, 206, 204, 203, 202, 201, 195, 205, 208, 
             213}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}]}, {
     DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
      Identity, Frame -> True, FrameLabel -> {None, None}, FrameStyle -> 
      Automatic, FrameTicks -> {{Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}, {
        Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 650, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, 
      PlotRange -> {{1., 10.}, {1., 10.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& , 
        Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& }}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.41014582067140576`, 0.47864580262305634`, 
               0.7272391396430714}}, {{0.6129658785868641, 0.5525379956631753,
                0.5614863070032737}}, {{0.8768408576571816, 
               0.6486739552537633, 0.3458368998726253}}, {{0.982898395004819, 
               0.7753989210632897, 0.4761208336476225}}, {{0.9815241466842111,
                0.7573504597859725, 0.43402302675966675`}}, {{
               0.9801498983636032, 0.7393019985086552, 
               0.39192521987171103`}}, {{0.991, 0.8818, 0.7243}}}, {{
                 Rational[-15, 2], -325}, {
                 Rational[15, 2], 325}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -325}, {
                   Rational[-15, 2], -325}, {
                   Rational[-15, 2], 325}, {
                   Rational[15, 2], 325}, {
                   Rational[15, 2], -325}}, {{
                  7.5, -325}, {-7.5, -325}, {-7.5, 325}, {7.5, 325}, {
                  7.5, -325}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -232.14285714285717`}, {
                    Rational[
                    15, 2], -232.14285714285717`}}, {{-7.5, \
-232.14285714285717`}, {7.5, -232.14285714285717`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -139.28571428571433`}, {
                    Rational[
                    15, 2], -139.28571428571433`}}, {{-7.5, \
-139.28571428571433`}, {7.5, -139.28571428571433`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -46.42857142857147}, {
                    Rational[
                    15, 2], -46.42857142857147}}, {{-7.5, \
-46.42857142857147}, {7.5, -46.42857142857147}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 46.42857142857136}, {
                    Rational[15, 2], 46.42857142857136}}, {{-7.5, 
                   46.42857142857136}, {7.5, 46.42857142857136}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 139.28571428571422`}, {
                    Rational[15, 2], 139.28571428571422`}}, {{-7.5, 
                   139.28571428571422`}, {7.5, 139.28571428571422`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 232.142857142857}, {
                    Rational[15, 2], 232.142857142857}}, {{-7.5, 
                   232.142857142857}, {7.5, 232.142857142857}}]]}}}, {
              Antialiasing -> False, 
               StyleBox[
                LineBox[{{7.5, -325.}, {7.5, 325.}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.5, -232.1428571428572}, 
                    Offset[{4., 0}, {7.5, -232.1428571428572}]}, {{
                    7.5, -139.28571428571433`}, 
                    Offset[{4., 0}, {7.5, -139.28571428571433`}]}, {{
                    7.5, -46.428571428571466`}, 
                    Offset[{4., 0}, {7.5, -46.428571428571466`}]}, {{7.5, 
                    46.428571428571395`}, 
                    Offset[{4., 0}, {7.5, 46.428571428571395`}]}, {{7.5, 
                    139.28571428571422`}, 
                    Offset[{4., 0}, {7.5, 139.28571428571422`}]}, {{7.5, 
                    232.14285714285705`}, 
                    Offset[{4., 0}, {7.5, 232.14285714285705`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"-0.3010\"", -0.3010299956639812, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -232.1428571428572}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -139.28571428571433`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"0.6990\"", 0.6989700043360186, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -46.428571428571466`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.0000\"", 1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 46.428571428571395`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"1.6990\"", 1.6989700043360185`, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 139.28571428571422`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"2.0000\"", 2., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 232.14285714285705`}], {-1, 0.}, 
                    Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 650}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"BoldColorDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.898428891815109`"}], ",", 
                    "2.3873309430321097`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "1.`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.3010299956639812`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"1", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "5", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "50", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "650"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.670564090956661*^9, 3.67056411987037*^9}, 
   3.670567025406638*^9, {3.6705670904831676`*^9, 3.6705671137508287`*^9}, 
   3.670567785600965*^9, {3.670573537602942*^9, 3.670573547671502*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contW_mX300.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contZ_B_mX300.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataJ", "=", 
    RowBox[{
    "Import", "[", 
     "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contJ_B_mX300.dat\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataW", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogW", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataW", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataW", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContW", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogW", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContWa", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogW", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataZ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogZ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataZ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataZ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContZ", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogZ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}]}], "}"}]}], ",", 
      
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataJ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataJ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogJ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataJ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataJ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContJa", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogJ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log10", "[", "0.1", "]"}], ",", 
         RowBox[{"Log10", "[", "0.5", "]"}], ",", 
         RowBox[{"Log10", "[", "1", "]"}], ",", 
         RowBox[{"Log10", "[", "5", "]"}], ",", 
         RowBox[{"Log10", "[", "10", "]"}], ",", 
         RowBox[{"Log10", "[", "50", "]"}], ",", 
         RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"PlotTheme", "->", "\"\<Business\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContJ", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"ListContourPlot", "[", 
      RowBox[{"dataLogJ", ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log10", "[", "0.01", "]"}], ",", 
          RowBox[{"Log10", "[", "0.1", "]"}], ",", 
          RowBox[{"Log10", "[", "0.5", "]"}], ",", 
          RowBox[{"Log10", "[", "1", "]"}], ",", 
          RowBox[{"Log10", "[", "5", "]"}], ",", 
          RowBox[{"Log10", "[", "10", "]"}], ",", 
          RowBox[{"Log10", "[", "50", "]"}], ",", 
          RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
       RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", "\"\<BlueGreenYellow\>\""}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"ContJa", ",", "ContWa", ",", "ContZ"}], "]"}]}], "Input",
 CellChangeTimes->{{3.670551746834716*^9, 3.670551747981545*^9}, {
   3.67055190309872*^9, 3.6705519342623243`*^9}, {3.670562359756516*^9, 
   3.6705623878926497`*^9}, {3.670562934604847*^9, 3.6705629413418503`*^9}, {
   3.670562974867444*^9, 3.6705629846319847`*^9}, {3.6705641801509027`*^9, 
   3.6705641847399063`*^9}, 3.670567132636757*^9, {3.670567166959834*^9, 
   3.67056717318978*^9}, {3.6705673515388327`*^9, 3.670567351786128*^9}, {
   3.670567789362452*^9, 3.670567807595373*^9}, {3.670573783004408*^9, 
   3.670573786545368*^9}}],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[{
      GraphicsComplexBox[CompressedData["
1:eJx11mlUU0kWAOCALwQRIWySQJAQcKEVUbDZoS64sIoNiAubgOCIdhNFVhVQ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       "], {{{
          EdgeForm[], 
          RGBColor[0.309582, 0.442008, 0.809424], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJxNkklPwlAUhYvDD3HNpCSoLSTUUkgoY7QUaoIDuta/68TC4OxON7pRzw1f
IosvfX333HPvu+9tTC/3L1YcxzkQq2IspiIVrtgVgfgWNfEluiIUdZGIjhiK
Q/LOIMVrPbPwX8ssvOp4B/jvga13REv41DOPPn01RFNU0fnkbQpPbKE7pa5p
ttFViHvETTcSJ/yP6N/6Phc3IiduifU4d5fz2rmPRCwmxMf0mpDTZS4x2h77
Y2bgMYdjckw7F1lxhTahxw5+lvckiuIZnemv0SX4Tahrcx/QV0p+gJ/FIuZd
Yj4VYqZpixfm+8osbSZl8UDdObqY/pvcU5+9iDop8x2gD5z/O3c5j1Fgr0Y9
q5Vnbff5Rp/vaPPsu/RZxD+i/iceH/gW0Jc4q72lkNna/dyjeRR3+M/45ujD
+vapEbFucZ8hvg2+IfqIvqpLcY/7MM0vHj/MbsAsy9TNcj6XPJ9eauT3lube
4H/IXbZZ2xu0t/EHL+xVEg==
             "]], 
            
            PolygonBox[{{242, 53, 43, 228}, {231, 47, 48, 232}, {254, 73, 63, 
             249}, {235, 49, 50, 236}, {219, 44, 45, 220}, {260, 83, 73, 
             255}, {217, 43, 44, 218}, {248, 63, 53, 243}, {233, 48, 49, 
             234}, {221, 45, 46, 225}, {229, 46, 47, 230}, {264, 93, 83, 
             261}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.6106652058888171, 0.5516998056297364, 0.5633665106704934], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwt0LtKA0EUgOExMeAbuFk34iYmSmytra1TW/kA+j5iLdYhDyAkIiIiFgrx
Bor3C4gRMSLqP/gXH2fn7Jk5cyZfXm2tFEIIcyjiABUcYgMJNjGNOiZQGglh
iThGbBPL6OACTVyZq6KGM+Mpbj3nBjP2aiB1T6zbQ4Z99DCONUwhd73jXXbN
JebjmbOYtL7p/6o1ubOk9jq2rost89uenVp77x3vEJi5RSgQh8RF/DhT5r4T
+/UxwAI+/d9w5sw9cf1uzQeevf8TfsN/r1F6fdnr27eIs647Z8W5L73vOR7N
PfiuiXe6xjze8OL3K458h/gef4MENhA=
             "]], 
            PolygonBox[CompressedData["
1:eJwt0MFKAlEUxvGrZK+QmUmjpuHadevWs3blA+gLtRbX4gMIKiEiIhFopaBm
qRGERaiI9j/4LX7cM3PPPfeb8fJFvxB0zl3gBN/IIoMRggHnfNY7bPGHW/V8
4QMpXOMdO/Vazy9OOZ9zxxmOuspyjghqaKq2+x+w1lmbscECad0xt4zKYzND
1Hv12rsDerhEDI/4xI1mLLFSdrvjB3Vc4QwN3KsOo4QXJBDHM8ras2+ooKXs
UbTRUW0ZuhgiqRmvmOrfWoY3TPRsGZ4w07+0M2P04anHzg6UxdPeP9pCNVo=

             "]]}]}, {
          EdgeForm[], 
          RGBColor[
          0.7934959732849954, 0.6183094225333209, 0.4139497424223725], 
          GraphicsGroupBox[{
            
            PolygonBox[{{190, 22, 194}, {194, 22, 144}, {144, 22, 145}, {196, 
             22, 195}, {213, 41, 226}}], 
            PolygonBox[CompressedData["
1:eJwtz0sOwVAYhuFTFZZgbEuWYAHsB51SU2quA+pW9zErICSlSZF4/+QbPCcn
53z5L/Vmu9EqOedqKOOOGx54YoA+QgyR462MZX/4IsNLMmVy1bBaF1wxxggR
JgjQUw/r5Xl2OFeCjyoqerO/mOsUM8w1U6iaVvuIA044Y4+d3uxvgzVSbCVV
xrIrLJWxrK9ZCu4fKbSz7d5FRzsE2inSjLFmtFkTLCRRD+v1B3NsRBo=
             "]], 
            
            PolygonBox[{{223, 222, 226, 41, 239}, {145, 22, 196, 154, 155}, {
             224, 41, 213, 214, 215}, {215, 214, 195, 22, 190}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9760073544085207, 0.6848965878985731, 0.2650252900476868], 
          GraphicsGroupBox[{
            
            PolygonBox[{{193, 16, 181}, {150, 17, 158}, {162, 18, 170}, {223, 
             51, 241}, {215, 31, 224}, {155, 13, 145}, {204, 18, 202}, {139, 
             16, 146}, {200, 17, 198}, {167, 14, 157}, {120, 14, 124}, {128, 
             15, 132}, {208, 19, 206}, {212, 20, 210}, {174, 19, 182}, {238, 
             61, 247}, {190, 31, 215}, {239, 51, 223}, {257, 91, 263}, {245, 
             71, 253}, {112, 13, 116}, {108, 12, 104}, {251, 81, 259}, {143, 
             12, 108}, {179, 15, 169}}], 
            PolygonBox[CompressedData["
1:eJwt0D2PQUEUxvG5KK93opT9DGq1mlanUrGFQqFQ6BSWQiMUGqHQCIWCUIhs
NiI+iESx2UI28T/xFL/cl3nOOTPzUamXagHnXAYhfMFHGke0EEEUbawR0/cK
e2WtpocHcsjjjgbC6tHEQPVxDNHXuq/ZN6SQxBVBz7kizzI83qvKWs0nNspa
zRYn9bYZB3wjoX9njLUXqx9hoXXrscQ/Cu4984mJai0zxVxntx4z3ZGdP4sd
Lupl+R90lLf9dPGnu7EZv3gB14EkzA==
             "]]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9801225816546976, 0.7389432390650289, 0.3910884180222375], 
          GraphicsGroupBox[{
            PolygonBox[{{143, 11, 191}, {136, 11, 101}}], 
            
            PolygonBox[{{163, 162, 170, 171}, {147, 146, 150, 151}, {151, 150,
              158, 159}, {183, 182, 186, 187}, {159, 158, 162, 163}, {109, 
             108, 104, 105}, {171, 170, 174, 175}, {129, 128, 132, 133}, {125,
              124, 128, 129}, {117, 116, 120, 121}, {105, 104, 112, 113}, {
             133, 132, 139, 140}, {140, 139, 146, 147}, {121, 120, 124, 
             125}, {113, 112, 116, 117}, {175, 174, 182, 183}}], 
            PolygonBox[{{101, 11, 143, 108, 109}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9842378089008745, 0.7929898902314847, 0.5171515459967879], 
          GraphicsGroupBox[{
            
            PolygonBox[{{114, 113, 117, 118}, {148, 147, 151, 152}, {184, 183,
              187, 188}, {134, 133, 140, 141}, {160, 159, 163, 164}, {130, 
             129, 133, 134}, {176, 175, 183, 184}, {141, 140, 147, 148}, {152,
              151, 159, 160}, {126, 125, 129, 130}, {118, 117, 121, 122}, {
             122, 121, 125, 126}, {172, 171, 175, 176}, {102, 101, 109, 
             110}, {110, 109, 105, 106}, {106, 105, 113, 114}, {137, 136, 101,
              102}, {164, 163, 171, 172}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9883530361470513, 0.8470365413979406, 0.6432146739713385], 
          GraphicsGroupBox[{
            
            PolygonBox[{{153, 152, 160, 161}, {142, 141, 148, 149}, {135, 134,
              141, 142}, {131, 130, 134, 135}, {123, 122, 126, 127}, {115, 
             114, 118, 119}, {119, 118, 122, 123}, {107, 106, 114, 115}, {111,
              110, 106, 107}, {185, 184, 188, 189}, {177, 176, 184, 185}, {
             103, 102, 110, 111}, {127, 126, 130, 131}, {161, 160, 164, 
             165}, {138, 137, 102, 103}, {173, 172, 176, 177}, {165, 164, 172,
              173}, {149, 148, 152, 153}}]}]}, {
          EdgeForm[], 
          RGBColor[0.991, 0.8818, 0.7243], 
          GraphicsGroupBox[{
            
            PolygonBox[{{111, 2, 103}, {153, 7, 149}, {115, 3, 107}, {131, 5, 
             127}, {123, 4, 119}, {189, 10, 185}, {177, 9, 173}, {165, 8, 
             161}, {142, 6, 135}}], 
            
            PolygonBox[{{185, 10, 9, 177}, {161, 8, 7, 153}, {149, 7, 6, 
             142}, {103, 2, 1, 138}, {119, 4, 3, 115}, {173, 9, 8, 165}, {135,
              6, 5, 131}, {127, 5, 4, 123}, {107, 3, 2, 111}}]}]}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{138, 103, 111, 107, 115, 119, 123, 127, 131, 135, 142, 
             149, 153, 161, 165, 173, 177, 185, 189}]}, 
           FractionBox[
            RowBox[{"log", "(", "50", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[10]^(-1) Log[50], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{137, 102, 110, 106, 114, 118, 122, 126, 130, 134, 141, 
             148, 152, 160, 164, 172, 176, 184, 188}]}, 
           FractionBox[
            RowBox[{"log", "(", "5", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[5]/Log[10], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{136, 101, 109, 105, 113, 117, 121, 125, 129, 133, 140, 
             147, 151, 159, 163, 171, 175, 183, 187}]}, "2"], 
          Annotation[#, 2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{186, 182, 174, 170, 162, 158, 150, 146, 139, 132, 128, 
             124, 120, 116, 112, 104, 108, 143, 191}]}, "1"], 
          Annotation[#, 1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{224, 215, 190, 194, 144, 145, 155, 157, 167, 169, 179, 
             181, 193, 198, 200, 202, 204, 206, 208, 210, 212}], 
            LineBox[{239, 223, 241, 238, 247, 245, 253, 251, 259, 257, 263}]},
            "0"], Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{211, 209, 207, 205, 203, 201, 199, 197, 192, 180, 178, 
             168, 166, 156, 154, 196, 195, 214, 213, 226, 222, 240, 237, 246, 
             244, 252, 250, 258, 256, 262}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{236, 235, 234, 233, 232, 231, 230, 229, 225, 221, 220, 
             219, 218, 217, 216, 227, 228, 242, 243, 248, 249, 254, 255, 260, 
             261, 264}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx12E2IVWUYwPGrc8Vrc2XunDlz5szxeOZ83GoRREIEgXqvtpEoojYtchFa
YCW4LQUNSdu40EUYfahRi7ZBUas+Nm4CG6JAIrI2GdEXSTlqasV0jtxf3lnM
y//+3+cuHt73eZ73Fjv2PPLkylarFf3z7991+W9pcPO1NRzlNtyBu3APDuAQ
juAYTuAUzuAcLuASruD+f2weWsObr224A3fhHhzAIRzBMZzAKZzBOVzAJVzB
dX48F+ahPWbtwF24BwdwCEdwDCdwCmdwDhdwCVdwnR/viefCPHTGrF24Bwdw
CEdwDCdwCmdwDhdwCVdwnR/rhvfEc2EeumPWHhzAIRzBMZzAKZzBOVzAJVzB
dX6so9YN74nnwjz0xqwBHMIRHMMJnMIZnMMFXMIVXOfHvmIdtW54TzwX5iEY
s4ZwBMdwAqdwBudwAZdwBdf5sc/aV6yj1g3viefCPIRj1giO4QRO4QzO4QIu
4Qqu8+PcYZ+1r1hHrRveE8+FeYjGrDGcwCmcwTlcwCVcwXV+nMOcO+yz9hXr
qHXDe+K5MA/xmDWBUziDc7iAS7iC6/w4lzqHOXfYZ+0r1lHrhvfEc2EekjFr
CmdwDhdwCVdwnR/ndOdS5zDnDvusfcU6at3wnnguzEM6Zs3gHC7gEq7gOj++
W5zTnUudw5w77LP2FeuodcN74rkwD9mYNYcLuIQruM6P7zjfLc7pzqXOYc4d
9ln7inXUuuE98VyYh3zMWsAlXMF1fnzX+o7z3eKc7lzqHObcYZ+1r1hHrRve
E8+FeSjGrCVcwX32+e73neu7zneMc7tzqnOZc4h91z5jXbWOeG88J+bFtYL7
fO7vIL77fef6rvMd49zunOpc5hxi37XPWFetI94bz0kJu/ZZx/0u5O8gvvt9
5/qu8x3j3O6c6lzmHGLftc9YV60j3hvPyY28rLzw/Wvbp5cG17rzO9/85fqg
5gOHj7zz8MWJxi/vb8Ht4ej+1fgOfhLfxU/hew0P7jt99u0r0/gAP4MP8bP4
CD83nNy78PSnT8z9Lz/LvDQY5Zj4efYn+HX4FL8en+EX8HnDp4qdu7+4muML
fIEv8SW+wlf4/vDcmcP3TmxoD7fu+P3IpdevD2quz0vNxYbnTv91ZmI46tv4
1fgOfhLfxU/hew0ffXnjzv3np/EBfgYf4mfxEX5ueOynAyvPfdgZfnNb68qW
g9fIx9Kg9uanPk+j3zfffN+emeev5lsmhqPxbeIT4tcRv5r4DvEp8euJnyS+
S3xG/ALxU8T3iM8b3vbAiQ0fXcib/e+v+Xj/0VPTxAfEF8QXxM8QHxJfEl8S
P0t8RHxFfEX8HPv7fJ/nIyZ+nv0Jfh0+xa/HZ/gF/I38f91+fLBtMccX+AJf
4kt8ha/w/eFdt8YvHN87M9z8zMlf35i9PKh52bcaf/K9zy4u3rJiOOrb+FX4
Dn4Nvotfi+81vPjV+X27DvXwAT7Ah/gQH+Ej/BL5iNkfsz/BJ/gUn+IzfIbP
G97184VN727N8QW+wJf4El/hK3y/6d9fzh189PPdlwej/bzV+B8nP7njqXtW
0O/b+FX4Dn4Nvotfi+81/Mehb1+6+9UePsAH+BAf4iN8hF8iHzH7Y/Yn+ASf
4lN8hs/wecNXtv52/ysP5vgCX+BLfImv8NXwux+OP/bs2Rtzcs1/fjCsNm28
NBj1rcbv237qWHaiRXwb38Z38B18F9/F9xrefOfitqmHevgAH+BDfIiP8BF+
iXzE7I/Zn+ATfIpP8Rk+w+cNL8zteuvF23N8gS/wJb7EV/hq+Dc6sVHS
       
       "], {{{}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{343, 325, 327, 326, 328, 329, 330, 331, 332, 333, 334, 
             335, 336, 337, 338, 339, 340, 341, 344, 345, 346, 347, 348, 349, 
             350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{379, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 
             371, 372, 373, 374, 375, 376, 377, 381, 382, 385, 386, 389, 390, 
             393, 394, 397, 398, 401, 402, 405, 406, 409, 410, 412}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{413, 378, 380, 383, 384, 387, 388, 391, 392, 395, 396, 
             399, 400, 403, 404, 407, 408, 411, 414, 415, 416, 417, 418, 419, 
             420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{448, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 
             441, 442, 443, 444, 445, 446, 447, 449, 450, 451, 452, 453, 454, 
             455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{342, 499, 498, 497, 496, 495, 494, 493, 492, 491, 490, 
             489, 488, 487, 486, 485, 484, 482, 481, 480, 479, 478, 477, 476, 
             475, 474, 473, 472, 471, 470, 469, 468, 467, 466, 483}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{500, 534, 533, 532, 531, 530, 529, 528, 527, 526, 525, 
             524, 523, 522, 521, 520, 519, 517, 516, 515, 514, 513, 512, 511, 
             510, 509, 508, 507, 506, 505, 504, 503, 502, 501, 518}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lQlQE3cUxgOxEAiNMSwQ0wXWEFtQig6gdLCyT2gUMgIFpVGiCGrEsVas
ErmkihQvVEaKyCG20aIjHlWrghweFUToKAUrcqOtBUFaAaWCx9J0OruZvpHM
ZN78svvtfnnXf9LymFCtKY/HqzJ8/43/ffrpt0ce/J8FiMWICcRSxCRiCrEc
sQLe7oMHb48CxGLEBGIpYhIxhViOmPWH84J9CMaIYsQEYiliEjGFWI6Y9Yfr
hPOCfYjHiARiKWISMYVYjpj1h/sG1wnnBfsgxohSxCRiCrEcMesP9zHuG1wn
nBfsQzpGJBFTiOWIWX94rnAf477BdcJ5wT7IMSKFWI5Yge7Dc4/nDPc17iNc
N5wn7AtHOWIF+h3vITz3eM5wX+M+wnXDecK+cFSgONZexHsIzz2eM9zXuI9w
3XCejL5OEhG2VB1Dhz3R93ROH6AvZDbcK7/F0Mcu2R7Q5/Oga8fZ+5Jahtvb
i5ac36ipZ7g9uY/RzRnfwNCXecplw9kCcHGNPPy4ieH2lDaeOFfZzNDdD0vv
7gsQQ4frRd26Bwy3J57mJ1gIOxl6XK5+9mx/Amp5mU5PfPmwlmktcUkcoUnL
Y10f3mG4cy1J2NLXz+mloCup0FyYw+fy2XXJ50Cpkg+ygOtrlKXjwFR/PXjW
I4a+dnC868BcKUToCK14kOHmzLp+ZUBuEKsXwM7YcPNbIXyITy8c9jpjBXbJ
DTGmAwxdGilcedWPhMP6jbeKufdTsOXlp9WnF7F6MfgUxq66oeFD1Omq+Q6h
EvAqWBPib7h/8amGob+dKLg5ZZbavprh+tQ1vpKfuZjVE3A/M2nX+nA+ZM30
LasOtYWZC6qnW91k6Fyb7gSfD+TQsPTEtXBOrwBCsWpzcboImoo9zPc/HqTb
vArfqJTs8/rptVbg76RhWQrqHM+RGeUiLl+zStujG6+JoEopz3GhTcDKpsAh
MYoPibpz/b7BMsj/tYNYG8nqSXh58uqzEzWsXgAZh3dsNrstgi+j4lNH3C2g
KGGq74ghH1P9eiNSFzjAplroIcJZPQUVaruWqDJWL4b09mzdvFIReO/3VLYd
EUNiniBDaahHVPPsQ+tcJ8GLqj83M2pWL4fUtFDn+PusngD3H05c+tnA0c4n
FbIsAj4bPf+qwPD+KWCd0uTiBEl7V1tUL2T1CvD2f3dd8iEJ2HbWzrPcN0Sn
lHk0r9/DPq+fFgvNFr73C8tSWF9YVPRFuYTL15ug2K5NVyRgttzOQ5JqCiuy
OtPy6kRQN0Nc4Z4jhVgzT31IE6snIT7Lx2lTB6sXgK45wWNPiwTsAq1yu1WW
oPrEzaTRcH9r++rRrG9IMOMFV8x9xeopcFAWX9A8ZPViaO2S3/iuWwKTJ7Z/
vEw6Aa5kmLv5jopgAvlV7DSg4GJ02Fmf31i9HAYbnWFLN6snQPlt0sjvf0ig
LPJrM1JmAzkbZeTeByKQrRgpaZsnh6Wvtyt76li9AhT3FCOjGay+n45LK7x8
8DHLUtheU9Ws7ZVA4kzv9/NsJsKuz0+dqX/BXidhl07cs4SRQNzup7ZHTeyh
dZlqS4+JNff/TjXOCF7zWgJFhLapNoWCG2ZDb5JF7HU57HwuOx4itIbytA2u
6kQ5PMqa5r3tuYTz56XoIysr7UERE7znad8wHdDbdCQo34GrlzKw0N2swQF0
2ot5zzSm0JcXO6ci1pGrRxs/MOLHrY7gP6z1y2UEEOi9KC6tzLg3Izq7HVM8
7bn/z/oWMZpBi2ciiKrZULNVSEFSi2fL6/rxEKZyNJ8sMp5/fsLkwFE3w/We
d7QmR6wh83i6WvWR8Tx8ld0RPn8hBcIGX1W02g7cVMG346KM56P+aA6vcjcF
V0ruMHG9MtimCfAZzTCel4k+gQNENgVWqVr7xrsOEFatHqrSG8/NmKHv/0o+
R8F+S82EbUGTwLvA0eTuT8Zzqym3PmL5bQqcV7npC9yd4B+RSFwQ
       
       "], {{{}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{111, 101, 103, 102, 104, 105, 106, 107, 108, 109, 112, 
             115, 116, 119, 120, 123, 124, 127, 128}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{130, 110, 113, 114, 117, 118, 121, 122, 125, 126, 131, 
             134, 135, 138, 139, 142, 143, 146, 147}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{149, 129, 132, 133, 136, 137, 140, 141, 144, 145, 150, 
             153, 154, 157, 158, 161, 162, 165, 166}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{167, 148, 151, 152, 155, 156, 159, 160, 163, 164, 168, 
             169, 170, 171, 172, 173, 174, 175, 176}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{182, 197, 196, 195, 194, 193, 192, 191, 190, 189, 188, 
             187, 186, 185, 184, 181, 180, 179, 178, 177, 183}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}]}, {
     DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
      Identity, Frame -> True, FrameLabel -> {None, None}, FrameStyle -> 
      Automatic, FrameTicks -> {{Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}, {
        Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 650, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, 
      PlotRange -> {{1., 10.}, {1., 10.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& , 
        Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& }}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.309582, 0.442008, 0.809424}}, {{
               0.6106652058888171, 0.5516998056297364, 
               0.5633665106704935}}, {{0.7934959732849955, 0.6183094225333208,
                0.41394974242237254`}}, {{0.9772461612485936, 
               0.701166251064864, 0.3029740729152538}}, {{0.9854766157409474, 
               0.8092595533977756, 0.5551003288643548}}, {{0.9842378089008744,
                0.7929898902314847, 0.5171515459967879}}, {{
               0.9829990020608016, 0.7767202270651938, 
               0.47920276312922105`}}, {{0.991, 0.8818, 0.7243}}}, {{
                 Rational[-15, 2], -325}, {
                 Rational[15, 2], 325}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -325}, {
                   Rational[-15, 2], -325}, {
                   Rational[-15, 2], 325}, {
                   Rational[15, 2], 325}, {
                   Rational[15, 2], -325}}, {{
                  7.5, -325}, {-7.5, -325}, {-7.5, 325}, {7.5, 325}, {
                  7.5, -325}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -243.75}, {
                    Rational[15, 2], -243.75}}, {{-7.5, -243.75}, {
                   7.5, -243.75}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -162.50000000000003`}, {
                    Rational[
                    15, 2], -162.50000000000003`}}, {{-7.5, \
-162.50000000000003`}, {7.5, -162.50000000000003`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -81.25000000000001}, {
                    Rational[
                    15, 2], -81.25000000000001}}, {{-7.5, \
-81.25000000000001}, {7.5, -81.25000000000001}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -7.105427357601002*^-15}, {
                    Rational[
                    15, 2], -7.105427357601002*^-15}}, {{-7.5, \
-7.105427357601002*^-15}, {7.5, -7.105427357601002*^-15}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 81.24999999999999}, {
                    Rational[15, 2], 81.24999999999999}}, {{-7.5, 
                   81.24999999999999}, {7.5, 81.24999999999999}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 162.49999999999994`}, {
                    Rational[15, 2], 162.49999999999994`}}, {{-7.5, 
                   162.49999999999994`}, {7.5, 162.49999999999994`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 243.75}, {
                    Rational[15, 2], 243.75}}, {{-7.5, 243.75}, {7.5, 
                   243.75}}]]}}}, {Antialiasing -> False, 
               StyleBox[
                LineBox[{{7.5, -325.}, {7.5, 325.}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.5, -243.75}, 
                    Offset[{4., 0}, {7.5, -243.75}]}, {{
                    7.5, -81.25000000000001}, 
                    Offset[{4., 0}, {7.5, -81.25000000000001}]}, {{7.5, 
                    81.24999999999997}, 
                    Offset[{4., 0}, {7.5, 81.24999999999997}]}, {{7.5, 
                    243.75}, 
                    Offset[{4., 0}, {7.5, 243.75}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-1.0000\"", -1., AutoDelete -> True],
                     NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -243.75}], {-1, 0.}, Automatic, {1,
                     0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -81.25000000000001}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"1.6990\"", 1.6989700043360185`, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 81.24999999999997}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"2.0000\"", 2., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 243.75}], {-1, 0.}, Automatic, {1, 
                    0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 650}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"BoldColorDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "1.4739081558238176`"}], ",", 
                    "2.1710910392839176`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "1.`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.3010299956639812`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"1", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "5", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "50", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "650"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.670562985081761*^9, 3.670564185255958*^9, 3.670567133508033*^9, {
   3.670567167971409*^9, 3.670567176903305*^9}, 3.670567352330401*^9, 
   3.670567808359055*^9, 3.6705737891816893`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contW_mX300.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contZ_B_mX300_dR3.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataJ", "=", 
    RowBox[{
    "Import", "[", 
     "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/300/contJ_B_mX300_dR3.dat\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataW", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogW", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataW", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataW", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContW", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogW", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContWa", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogW", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataZ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogZ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataZ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataZ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContZ", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogZ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}]}], "}"}]}], ",", 
      
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataJ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataJ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogJ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataJ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataJ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContJa", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogJ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log10", "[", "0.5", "]"}], ",", 
         RowBox[{"Log10", "[", "1", "]"}], ",", 
         RowBox[{"Log10", "[", "5", "]"}], ",", 
         RowBox[{"Log10", "[", "10", "]"}], ",", 
         RowBox[{"Log10", "[", "50", "]"}], ",", 
         RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"PlotTheme", "->", "\"\<Business\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContJ", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"ListContourPlot", "[", 
      RowBox[{"dataLogJ", ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log10", "[", "0.01", "]"}], ",", 
          RowBox[{"Log10", "[", "0.1", "]"}], ",", 
          RowBox[{"Log10", "[", "0.5", "]"}], ",", 
          RowBox[{"Log10", "[", "1", "]"}], ",", 
          RowBox[{"Log10", "[", "5", "]"}], ",", 
          RowBox[{"Log10", "[", "10", "]"}], ",", 
          RowBox[{"Log10", "[", "50", "]"}], ",", 
          RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
       RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", "\"\<BlueGreenYellow\>\""}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"ContJa", ",", "ContWa", ",", "ContZ"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6705630197781982`*^9, 3.670563022882166*^9}, {
   3.670566731241053*^9, 3.6705667344344473`*^9}, {3.670566767838253*^9, 
   3.670566796086877*^9}, {3.670566858625602*^9, 3.670566859626144*^9}, 
   3.670567139194919*^9, 3.67056718039328*^9, {3.670567292031859*^9, 
   3.670567298315954*^9}, {3.670567414574853*^9, 3.670567486494319*^9}, {
   3.670567811457863*^9, 3.6705678403336763`*^9}, 3.670574438358515*^9}],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[{
      GraphicsComplexBox[CompressedData["
1:eJx11glQlEcWB3AOIcOlyCEDDsPwMXIYdNcgHiDpt+IqGA9QQxRQFARFgiLi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       "], {{{
          EdgeForm[], 
          RGBColor[0.309582, 0.442008, 0.809424], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwNw+lKwgAAAGCpF9nhNtk92T1xt7hbdk88Z/99QYOCgoJIuomIiIiIXiI/
+MB2m7ZHnU5ne3h8WOSLVbnM/cyJYpTFAj+nSPEMPL8B9hfQ5R7YiaQA4KAT
u4kbMygSRrZtheu6SjMvsMyB5gZ5ETl25nuhFVzB1zvg9HP4RTMI3aVwnhBI
YtO0j+gTyrAwRE43JzgBTptNF6Z4gXjGXt75j9/073v8c488vOJvt927qlwh
XXrkJly/R0AgTFLNdDJOvSapWZXTOFUyTJmW6rbhhwJNSUUYqLbTwzhKlPra
wNWcsaebhl+vW0s2h2PdlCV3NFBky7KVPqfZquIbnmfoqqPJCkNCRFlF8zxL
JiPTDwxR5zA2CsvZPFutq7iqqzhKZ9myLMqwmCTNIp8XiyWrqENdiOuEoWWF
ZXRRkETjH3k6Z5U=
             "]], 
            
            PolygonBox[{{231, 72, 62, 225}, {211, 37, 38, 212}, {223, 52, 42, 
             217}, {235, 82, 72, 229}, {227, 62, 52, 221}, {219, 42, 32, 
             204}, {197, 34, 35, 200}, {193, 33, 34, 196}, {237, 92, 82, 
             233}, {189, 32, 33, 192}, {201, 35, 36, 206}, {209, 36, 37, 
             210}, {213, 38, 39, 214}, {215, 39, 40, 216}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.6042901985035884, 0.5493772381224445, 0.5685764270025444], 
          GraphicsGroupBox[{
            
            PolygonBox[{{210, 27, 209}, {200, 25, 197}, {206, 26, 201}, {186, 
             26, 190}, {164, 24, 165}, {184, 22, 187}, {191, 27, 194}, {154, 
             23, 155}, {192, 23, 189}, {144, 22, 145}, {196, 24, 193}, {187, 
             22, 144}, {216, 30, 215}, {199, 29, 202}, {212, 28, 211}, {174, 
             25, 175}, {195, 28, 198}, {214, 29, 213}}], 
            
            PolygonBox[{{211, 28, 27, 210}, {198, 28, 29, 199}, {238, 237, 
             233, 234}, {165, 24, 25, 174}, {197, 25, 24, 196}, {189, 23, 22, 
             188}, {194, 27, 28, 195}, {201, 26, 25, 200}, {193, 24, 23, 
             192}, {228, 227, 221, 222}, {222, 221, 223, 224}, {224, 223, 217,
              218}, {230, 229, 231, 232}, {215, 30, 29, 214}, {234, 233, 235, 
             236}, {232, 231, 225, 226}, {236, 235, 229, 230}, {209, 27, 26, 
             206}, {226, 225, 227, 228}, {202, 29, 30, 203}, {218, 217, 219, 
             220}, {190, 26, 27, 191}, {220, 219, 204, 205}, {175, 25, 26, 
             186}, {155, 23, 24, 164}, {205, 204, 207, 208}, {213, 29, 28, 
             212}, {145, 22, 23, 154}}], 
            PolygonBox[{{208, 207, 188, 22, 184}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.8280815613861661, 0.6309097786255324, 0.38568498766783105`], 
          GraphicsGroupBox[{
            
            PolygonBox[{{195, 18, 194}, {226, 71, 232}, {230, 81, 236}, {108, 
             12, 104}, {128, 15, 132}, {218, 51, 224}, {203, 20, 202}, {139, 
             16, 146}, {164, 14, 155}, {120, 14, 124}, {154, 13, 145}, {150, 
             17, 156}, {205, 41, 220}, {160, 18, 166}, {222, 61, 228}, {112, 
             13, 116}, {143, 12, 108}, {191, 17, 190}, {234, 91, 238}, {184, 
             31, 208}, {186, 16, 175}, {174, 15, 165}, {199, 19, 198}, {170, 
             19, 176}}], 
            
            PolygonBox[{{175, 16, 15, 174}, {165, 15, 14, 164}, {146, 16, 17, 
             150}, {232, 71, 81, 230}, {145, 13, 12, 144}, {185, 21, 12, 
             143}, {124, 14, 15, 128}, {198, 19, 18, 195}, {144, 12, 21, 
             187}, {116, 13, 14, 120}, {155, 14, 13, 154}, {166, 18, 19, 
             170}, {208, 31, 41, 205}, {104, 12, 13, 112}, {190, 17, 16, 
             186}, {236, 81, 91, 234}, {176, 19, 20, 180}, {156, 17, 18, 
             160}, {228, 61, 71, 226}, {194, 18, 17, 191}, {202, 20, 19, 
             199}, {132, 15, 16, 139}, {220, 41, 51, 218}, {187, 21, 31, 
             184}, {224, 51, 61, 222}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9777077777971651, 0.7072288150694347, 0.3171149265198237], 
          GraphicsGroupBox[{
            PolygonBox[{{136, 11, 101}, {143, 11, 185}}], 
            
            PolygonBox[{{125, 124, 128, 129}, {147, 146, 150, 151}, {157, 156,
              160, 161}, {151, 150, 156, 157}, {140, 139, 146, 147}, {113, 
             112, 116, 117}, {121, 120, 124, 125}, {171, 170, 176, 177}, {105,
              104, 112, 113}, {133, 132, 139, 140}, {177, 176, 180, 181}, {
             161, 160, 166, 167}, {129, 128, 132, 133}, {117, 116, 120, 
             121}, {109, 108, 104, 105}, {167, 166, 170, 171}}], 
            PolygonBox[{{101, 11, 143, 108, 109}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9827449623318545, 0.7733838386250227, 0.4714206794324768], 
          GraphicsGroupBox[{
            
            PolygonBox[{{114, 113, 117, 118}, {168, 167, 171, 172}, {178, 177,
              181, 182}, {130, 129, 133, 134}, {134, 133, 140, 141}, {162, 
             161, 167, 168}, {102, 101, 109, 110}, {152, 151, 157, 158}, {137,
              136, 101, 102}, {110, 109, 105, 106}, {158, 157, 161, 162}, {
             118, 117, 121, 122}, {126, 125, 129, 130}, {148, 147, 151, 
             152}, {106, 105, 113, 114}, {122, 121, 125, 126}, {141, 140, 147,
              148}, {172, 171, 177, 178}}]}]}, {
          EdgeForm[], 
          RGBColor[0.987782146866544, 0.8395388621806107, 0.62572643234513], 
          GraphicsGroupBox[{
            
            PolygonBox[{{103, 102, 110, 111}, {131, 130, 134, 135}, {119, 118,
              122, 123}, {169, 168, 172, 173}, {159, 158, 162, 163}, {127, 
             126, 130, 131}, {115, 114, 118, 119}, {163, 162, 168, 169}, {111,
              110, 106, 107}, {173, 172, 178, 179}, {179, 178, 182, 183}, {
             153, 152, 158, 159}, {123, 122, 126, 127}, {142, 141, 148, 
             149}, {135, 134, 141, 142}, {149, 148, 152, 153}, {138, 137, 102,
              103}, {107, 106, 114, 115}}]}]}, {
          EdgeForm[], 
          RGBColor[0.991, 0.8818, 0.7243], 
          GraphicsGroupBox[{
            
            PolygonBox[{{163, 8, 159}, {142, 6, 135}, {115, 3, 107}, {173, 9, 
             169}, {131, 5, 127}, {123, 4, 119}, {111, 2, 103}, {153, 7, 
             149}, {183, 10, 179}}], 
            
            PolygonBox[{{103, 2, 1, 138}, {169, 9, 8, 163}, {135, 6, 5, 
             131}, {107, 3, 2, 111}, {179, 10, 9, 173}, {127, 5, 4, 123}, {
             159, 8, 7, 153}, {119, 4, 3, 115}, {149, 7, 6, 142}}]}]}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{138, 103, 111, 107, 115, 119, 123, 127, 131, 135, 142, 
             149, 153, 159, 163, 169, 173, 179, 183}]}, 
           FractionBox[
            RowBox[{"log", "(", "50", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[10]^(-1) Log[50], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{137, 102, 110, 106, 114, 118, 122, 126, 130, 134, 141, 
             148, 152, 158, 162, 168, 172, 178, 182}]}, 
           FractionBox[
            RowBox[{"log", "(", "5", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[5]/Log[10], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{136, 101, 109, 105, 113, 117, 121, 125, 129, 133, 140, 
             147, 151, 157, 161, 167, 171, 177, 181}]}, "2"], 
          Annotation[#, 2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{180, 176, 170, 166, 160, 156, 150, 146, 139, 132, 128, 
             124, 120, 116, 112, 104, 108, 143, 185}]}, "1"], 
          Annotation[#, 1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{203, 202, 199, 198, 195, 194, 191, 190, 186, 175, 174, 
             165, 164, 155, 154, 145, 144, 187, 184, 208, 205, 220, 218, 224, 
             222, 228, 226, 232, 230, 236, 234, 238}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{216, 215, 214, 213, 212, 211, 210, 209, 206, 201, 200, 
             197, 196, 193, 192, 189, 188, 207, 204, 219, 217, 223, 221, 227, 
             225, 231, 229, 235, 233, 237}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx12E2IVWUYwPGrc8Vrc2XunDlz5szxeOZ83GoRREIEgXqvtpEoojYtchFa
YCW4LQUNSdu40EUYfahRi7ZBUas+Nm4CG6JAIrI2GdEXSTlqasV0jtxf3lnM
y//+3+cuHt73eZ73Fjv2PPLkylarFf3z7991+W9pcPO1NRzlNtyBu3APDuAQ
juAYTuAUzuAcLuASruD+f2weWsObr224A3fhHhzAIRzBMZzAKZzBOVzAJVzB
dX48F+ahPWbtwF24BwdwCEdwDCdwCmdwDhdwCVdwnR/viefCPHTGrF24Bwdw
CEdwDCdwCmdwDhdwCVdwnR/rhvfEc2EeumPWHhzAIRzBMZzAKZzBOVzAJVzB
dX6so9YN74nnwjz0xqwBHMIRHMMJnMIZnMMFXMIVXOfHvmIdtW54TzwX5iEY
s4ZwBMdwAqdwBudwAZdwBdf5sc/aV6yj1g3viefCPIRj1giO4QRO4QzO4QIu
4Qqu8+PcYZ+1r1hHrRveE8+FeYjGrDGcwCmcwTlcwCVcwXV+nMOcO+yz9hXr
qHXDe+K5MA/xmDWBUziDc7iAS7iC6/w4lzqHOXfYZ+0r1lHrhvfEc2EekjFr
CmdwDhdwCVdwnR/ndOdS5zDnDvusfcU6at3wnnguzEM6Zs3gHC7gEq7gOj++
W5zTnUudw5w77LP2FeuodcN74rkwD9mYNYcLuIQruM6P7zjfLc7pzqXOYc4d
9ln7inXUuuE98VyYh3zMWsAlXMF1fnzX+o7z3eKc7lzqHObcYZ+1r1hHrRve
E8+FeSjGrCVcwX32+e73neu7zneMc7tzqnOZc4h91z5jXbWOeG88J+bFtYL7
fO7vIL77fef6rvMd49zunOpc5hxi37XPWFetI94bz0kJu/ZZx/0u5O8gvvt9
5/qu8x3j3O6c6lzmHGLftc9YV60j3hvPyY28rLzw/Wvbp5cG17rzO9/85fqg
5gOHj7zz8MWJxi/vb8Ht4ej+1fgOfhLfxU/hew0P7jt99u0r0/gAP4MP8bP4
CD83nNy78PSnT8z9Lz/LvDQY5Zj4efYn+HX4FL8en+EX8HnDp4qdu7+4muML
fIEv8SW+wlf4/vDcmcP3TmxoD7fu+P3IpdevD2quz0vNxYbnTv91ZmI46tv4
1fgOfhLfxU/hew0ffXnjzv3np/EBfgYf4mfxEX5ueOynAyvPfdgZfnNb68qW
g9fIx9Kg9uanPk+j3zfffN+emeev5lsmhqPxbeIT4tcRv5r4DvEp8euJnyS+
S3xG/ALxU8T3iM8b3vbAiQ0fXcib/e+v+Xj/0VPTxAfEF8QXxM8QHxJfEl8S
P0t8RHxFfEX8HPv7fJ/nIyZ+nv0Jfh0+xa/HZ/gF/I38f91+fLBtMccX+AJf
4kt8ha/w/eFdt8YvHN87M9z8zMlf35i9PKh52bcaf/K9zy4u3rJiOOrb+FX4
Dn4Nvotfi+81vPjV+X27DvXwAT7Ah/gQH+Ej/BL5iNkfsz/BJ/gUn+IzfIbP
G97184VN727N8QW+wJf4El/hK3y/6d9fzh189PPdlwej/bzV+B8nP7njqXtW
0O/b+FX4Dn4Nvotfi+81/Mehb1+6+9UePsAH+BAf4iN8hF8iHzH7Y/Yn+ASf
4lN8hs/wecNXtv52/ysP5vgCX+BLfImv8NXwux+OP/bs2Rtzcs1/fjCsNm28
NBj1rcbv237qWHaiRXwb38Z38B18F9/F9xrefOfitqmHevgAH+BDfIiP8BF+
iXzE7I/Zn+ATfIpP8Rk+w+cNL8zteuvF23N8gS/wJb7EV/hq+Dc6sVHS
       
       "], {{{}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{343, 325, 327, 326, 328, 329, 330, 331, 332, 333, 334, 
             335, 336, 337, 338, 339, 340, 341, 344, 345, 346, 347, 348, 349, 
             350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{379, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 
             371, 372, 373, 374, 375, 376, 377, 381, 382, 385, 386, 389, 390, 
             393, 394, 397, 398, 401, 402, 405, 406, 409, 410, 412}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{413, 378, 380, 383, 384, 387, 388, 391, 392, 395, 396, 
             399, 400, 403, 404, 407, 408, 411, 414, 415, 416, 417, 418, 419, 
             420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{448, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 
             441, 442, 443, 444, 445, 446, 447, 449, 450, 451, 452, 453, 454, 
             455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{342, 499, 498, 497, 496, 495, 494, 493, 492, 491, 490, 
             489, 488, 487, 486, 485, 484, 482, 481, 480, 479, 478, 477, 476, 
             475, 474, 473, 472, 471, 470, 469, 468, 467, 466, 483}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{500, 534, 533, 532, 531, 530, 529, 528, 527, 526, 525, 
             524, 523, 522, 521, 520, 519, 517, 516, 515, 514, 513, 512, 511, 
             510, 509, 508, 507, 506, 505, 504, 503, 502, 501, 518}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lgtQFHUcx49O6BDllttVVlx1bznxFJVH+QjL/YmgKHqDD/ARqAkGDFwa
gSKSKShONQriA9N8IZkIidaFpYEOiuJw4jGiKCE+QkxREkRQoKVrmv86/pKb
ufnN5/773f3e73WnXbp89rK3FArFaev73/jf66n45qiA11mFmELMIGYRc4h5
xAJiHbzZhwLeHFWIKcQMYhYxh5hHLCAm/nBesA9VD5FCzCBmEXOIecQCYuIP
1wnnBfugeogMYhYxh5hHLCAm/nDf4DrhvGAfTA+RRcwh5hELiIk/3Me4b3Cd
cF6wD7aHyCHmEQuIiT88V7iPcd/gOuG8YB9cD5FHLCDWoevw3OM5w32N+wjX
DecJ+8JRQKxDn+M9hOcezxnua9xHuG44T9gXjjoUe9qLeA/hucdzhvsa9xGu
G87TK19HAwu8NNWSGGIKqniibxYXJDlE51sksco3qTw3SwGR2e4eHZWSvLfX
bF/gGXJTkvfkCMs7obY1ktjo3DDr70wVvP2X9x/1dyR5T3UV6TedviuJ6y1j
Bm+dSsG21qLUmD8leU/kPykLc3ogiTvObz4yYQoDv2fmTAwIUsL0msKU5Ytf
ij7f2yvcrkvy79rpRUbfZ7KehV3NMSO6DUo5n6uNH9xTzlHCpsySQV35vaAx
LOXcsMeSuDFqiLrNjwX/M9V1vTskec72nn/xk2Mo0aug1ouu8FmsBF3FY6/S
A30gf/4c514vJfHacPeO4kkcdFti7fPk5/Owo3HsQb+PiZ6CWVlRh+dFK2Ge
qXzk3EANjEqMLZ5ovb5jhbf+hcBD675JR19WSHKf2q6Mf6qJJHoGilKCBzZZ
OXticItqRn8IG3FpRdNlSTTVNHj5ugkwyEGzRrwiyX202bloz4UbjtBg2VgW
Z2gR4w9c8MidTe73VEzPcHfIiSLMgn5wsH+Qg1rO19mdt1bec1QDRAtfDmpW
gEdwp13bJ0qIDk7p2hDgAoXu5yobjETPwfz7/lSxM9GrYMX20eODXNSQEVN5
seC+CjRtEYeSrPlo3zDzWMmMwbAxz1CaKX8/Hg5JUXEtdkRPQf91hU4aKz8/
o2tvS6YgfVujufxDJXADS/v0Ha6FBO94x/PLiF6ARoOhZdxQomdgh9Pm8pVW
HrPqvd1+RgaCcjv3hVufn99vEhvp5gpGz4VpCUuJXgcucerArE4N7B5XcjXb
qVX8zufstqU3HeV8TbGPiKvnyP1ZOKVZfnfaEFrOF308MuEET0PNfs9+e4tt
YGpY5YFU6/Whs7I8ij9l4auHGWtUbkTPwYNN+pvh/kSvgpyqBH2OLw2/hDAF
J5Psoffu+Ypo6/WdP179ojyWgzLNb1tvTCd6HgJC8mKeTCN6CuKqy6a5GmjY
oh9XWHuCgmujEvYUzFTD1yZhwPaRPAxfYnP10miiF2BetcP1phlEz8DCRTWq
y4E0HD44tN3bxMAJ5bofNoxSA9O9v2rfuwLojakJqQOJXgeZN/zSh7Zo5Pys
PrYrttZA7sdC6dpz/QYE0TBh/fuPGgpYSGm/qD+5mJxz4Dw3tFddOA0P8w51
ar/lwM7sEVIXSc55WFLHhi+LoMGS8Znh8kwe7lZPWNWwmpwLMFeoL7dJpOF6
U1+X7skCqNYej0kLpWV/n1v6Jtq5acE5eatovtImFusfTzFbtHK9JvuMHxtQ
o4XW/kOG3d6pAM/kb/S06f//W8d/ZFt31GwDkbd/Lvk1V4CIFP1zdoEtHNEm
ZoOjq1y/R+1m07MAV1jIm0d61fYGsXlLWuItck5Bcpr/pex6V1A9izeeGvtq
fx/Uz7mTW0XBP2/TI3A=
       "], {{{}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{111, 101, 103, 102, 104, 105, 106, 107, 108, 109, 112, 
             115, 116, 119, 120, 123, 124, 127, 128}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{130, 110, 113, 114, 117, 118, 121, 122, 125, 126, 131, 
             134, 135, 138, 139, 142, 143, 146, 147}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{149, 129, 132, 133, 136, 137, 140, 141, 144, 145, 150, 
             153, 154, 157, 158, 161, 162, 165, 166}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{167, 148, 151, 152, 155, 156, 159, 160, 163, 164, 168, 
             169, 170, 171, 172, 173, 174, 175, 176}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            LineBox[{180, 177, 178, 179, 181, 182, 183, 184, 185, 186, 187}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}]}, {
     DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
      Identity, Frame -> True, FrameLabel -> {None, None}, FrameStyle -> 
      Automatic, FrameTicks -> {{Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}, {
        Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 650, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, 
      PlotRange -> {{1., 10.}, {1., 10.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& , 
        Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& }}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.309582, 0.442008, 0.809424}}, {{
               0.6042901985035884, 0.5493772381224445, 
               0.5685764270025444}}, {{0.8954494743843451, 0.6554535189396503,
                0.330629178477923}}, {{0.9842613059704908, 0.7932984850791119,
                0.5178713395627002}}, {{0.9827449623318545, 
               0.7733838386250227, 0.4714206794324768}}, {{0.9812286186932183,
                0.7534691921709334, 0.4249700193022534}}, {{0.991, 0.8818, 
               0.7243}}}, {{
                 Rational[-15, 2], -325}, {
                 Rational[15, 2], 325}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -325}, {
                   Rational[-15, 2], -325}, {
                   Rational[-15, 2], 325}, {
                   Rational[15, 2], 325}, {
                   Rational[15, 2], -325}}, {{
                  7.5, -325}, {-7.5, -325}, {-7.5, 325}, {7.5, 325}, {
                  7.5, -325}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -232.14285714285717`}, {
                    Rational[
                    15, 2], -232.14285714285717`}}, {{-7.5, \
-232.14285714285717`}, {7.5, -232.14285714285717`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -139.2857142857143}, {
                    Rational[
                    15, 2], -139.2857142857143}}, {{-7.5, \
-139.2857142857143}, {7.5, -139.2857142857143}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -46.42857142857146}, {
                    Rational[
                    15, 2], -46.42857142857146}}, {{-7.5, \
-46.42857142857146}, {7.5, -46.42857142857146}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 46.428571428571416`}, {
                    Rational[15, 2], 46.428571428571416`}}, {{-7.5, 
                   46.428571428571416`}, {7.5, 46.428571428571416`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 139.28571428571425`}, {
                    Rational[15, 2], 139.28571428571425`}}, {{-7.5, 
                   139.28571428571425`}, {7.5, 139.28571428571425`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 232.14285714285708`}, {
                    Rational[15, 2], 232.14285714285708`}}, {{-7.5, 
                   232.14285714285708`}, {7.5, 232.14285714285708`}}]]}}}, {
              Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{7.500000000000001, -325.00000000000006`}, {
                 7.500000000000001, 325.00000000000006`}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.500000000000001, -232.14285714285714`}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -232.14285714285714`}]}, {{
                    7.500000000000001, -139.2857142857143}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -139.2857142857143}]}, {{
                    7.500000000000001, -46.428571428571466`}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -46.428571428571466`}]}, {{
                    7.500000000000001, 46.42857142857142}, 
                    Offset[{4., 0}, {7.500000000000001, 
                    46.42857142857142}]}, {{7.500000000000001, 
                    139.28571428571428`}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    139.28571428571428`}]}, {{7.500000000000001, 
                    232.14285714285714`}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    232.14285714285714`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"-0.3010\"", -0.3010299956639812, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -232.14285714285714`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -139.2857142857143}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"0.6990\"", 0.6989700043360186, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -46.428571428571466`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.0000\"", 1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    46.42857142857142}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"1.6990\"", 1.6989700043360185`, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    139.28571428571428`}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"2.0000\"", 2., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    232.14285714285714`}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 650}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"BoldColorDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.80895908322375`"}], ",", 
                    "2.1688948938739556`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.3010299956639812`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"1", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "5", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "50", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "650"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.670563023387684*^9, {3.670566728407515*^9, 3.670566735005093*^9}, 
   3.6705667690589447`*^9, 3.6705667997264137`*^9, 3.6705668602592287`*^9, 
   3.670567181250083*^9, {3.670567286393018*^9, 3.670567300066416*^9}, {
   3.670567415368841*^9, 3.670567487010751*^9}, 3.6705678408242273`*^9, 
   3.6705737951505938`*^9, 3.670574439401318*^9}]
}, Open  ]]
},
WindowSize->{2081, 1314},
WindowMargins->{{Automatic, -145}, {Automatic, 32}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 10, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 74, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[657, 26, 11680, 309, 369, "Input"],
Cell[12340, 337, 49986, 1051, 677, "Output"]
}, Open  ]],
Cell[62341, 1391, 674, 9, 46, "Input"],
Cell[CellGroupData[{
Cell[63040, 1404, 11762, 310, 437, "Input"],
Cell[74805, 1716, 49140, 1019, 677, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123982, 2740, 11810, 311, 420, "Input"],
Cell[135795, 3053, 48666, 1012, 677, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184498, 4070, 11681, 308, 437, "Input"],
Cell[196182, 4380, 46960, 969, 677, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Myeonghun/Plot/Contour_5GeV.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    282748,       6232]
NotebookOptionsPosition[    281876,       6198]
NotebookOutlinePosition[    282236,       6214]
CellTagsIndexPosition[    282193,       6211]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"thick", "=", "0.01"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contW.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contZ.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataJ", "=", 
    RowBox[{
    "Import", "[", 
     "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contJ.dat\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataW", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataZ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataJ", "=", 
    RowBox[{"Select", "[", 
     RowBox[{"dataJ", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "<=", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
        " ", 
        RowBox[{"1", "\[LessEqual]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogW", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataW", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataW", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContW", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogW", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContWa", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogW", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogZ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataZ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataZ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContZ", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogZ", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogJ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataJ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataJ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContJa", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogJ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log10", "[", "0.1", "]"}], ",", 
         RowBox[{"Log10", "[", "0.5", "]"}], ",", 
         RowBox[{"Log10", "[", "1", "]"}], ",", 
         RowBox[{"Log10", "[", "5", "]"}], ",", 
         RowBox[{"Log10", "[", "10", "]"}], ",", 
         RowBox[{"Log10", "[", "50", "]"}], ",", 
         RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"PlotTheme", "->", "\"\<Business\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContJ", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"ListContourPlot", "[", 
      RowBox[{"dataLogJ", ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log10", "[", "0.01", "]"}], ",", 
          RowBox[{"Log10", "[", "0.1", "]"}], ",", 
          RowBox[{"Log10", "[", "0.5", "]"}], ",", 
          RowBox[{"Log10", "[", "1", "]"}], ",", 
          RowBox[{"Log10", "[", "5", "]"}], ",", 
          RowBox[{"Log10", "[", "10", "]"}], ",", 
          RowBox[{"Log10", "[", "50", "]"}], ",", 
          RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
       RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", "GrayLevel"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"ContJ", ",", "ContW", ",", "ContZ"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"ContJa", ",", "ContWa", ",", "ContZ"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6687462573248167`*^9, 3.668746301534457*^9}, {
   3.6687463714768057`*^9, 3.668746375942191*^9}, {3.668749839914157*^9, 
   3.668749842343588*^9}, 3.668767645213869*^9, {3.670550113565846*^9, 
   3.6705501159920387`*^9}, {3.6705511608292847`*^9, 
   3.6705511734260683`*^9}, {3.670551270784525*^9, 3.670551331838925*^9}, {
   3.6705513966737347`*^9, 3.6705513967857428`*^9}, {3.670551451766213*^9, 
   3.6705514563104887`*^9}, {3.670551808081533*^9, 3.670551823496468*^9}, {
   3.670562107976445*^9, 3.670562124357444*^9}, {3.6705731303367567`*^9, 
   3.6705731892298527`*^9}}],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[{
      GraphicsComplexBox[CompressedData["
1:eJx1l3s81Okexxlym3GJicFgjMHakF7F2sLzdYmNkEsXdrOW2GJTCCHquIZV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       "], {{{
          EdgeForm[], 
          RGBColor[0.309582, 0.442008, 0.809424], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJxNkLESgjAQRBMsbPUHdPgO7UQqCYxFAlYGqfXX0d4ZN5PHjMWbZMnt3R7l
+Lo+C2NMKVbiIhpxEq04CycGdI/u0UdxoC7pTtTiSw9jjdnY3Hdts2+k34Mz
6buIItCj5W0vj9e5wxupv+GfuC/9ItkCmVK2Cu2Z07CnJ+uS3VOX3rdkTtkH
ZnTsHv5mOOoLm/dNe8/M/dC75j+9+T7jqfhHFdpxd/h+gKYizQ==
             "]], 
            
            PolygonBox[{{286, 86, 76, 273}, {256, 67, 68, 257}, {263, 76, 67, 
             258}, {257, 68, 59, 241}, {242, 59, 60, 123}, {294, 96, 86, 
             287}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.6519893110632764, 0.5667551644938688, 0.5295947646244161], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJxFkTFOAlEQhnegoMPQC4aw7FoIixQsa8VuCR2BFhMPIAfgWoTSylhoDMR4
Au0xegDgf3kfsfgybyYz/8y8aT4sp4+lIAj6oix64k7cincRiR2+y7kWHyIW
n8Rj6uZiIe7Fivw/8SVuxFbkYiTGoisS0RYtcjrCzM8QyP4yj4s9yYbimbkS
+q6p36AVot1BcyAmoqB/Qn2bvJDcF2JvxFrEI/q4Pb/RdDuVzGtWZF/JX6Pv
dIciZd8cjYx9fphrL67M/1lkvqZL3XmHFDvgnfIecY+YOxT0zLEZs2T4Bf8w
41Y187YhWzcfvyQ245YX5m9VtX/dFM0e+jn3dNpH5jrgj9E6AXylLl4=
             "]], 
            
            PolygonBox[{{242, 50, 49, 240}, {293, 94, 84, 285}, {196, 36, 37, 
             198}, {284, 84, 74, 271}, {212, 39, 40, 214}, {240, 49, 58, 
             241}, {207, 44, 35, 202}, {270, 74, 64, 255}, {256, 58, 57, 
             253}, {238, 54, 44, 227}, {263, 66, 75, 272}, {272, 75, 85, 
             273}, {253, 57, 66, 258}, {182, 35, 36, 190}, {208, 38, 39, 
             210}, {203, 37, 38, 205}, {254, 64, 54, 239}, {286, 85, 95, 
             287}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.8108247475083313, 0.6246227090160271, 0.3997879605788297], 
          GraphicsGroupBox[{
            
            PolygonBox[{{285, 93, 293}, {202, 34, 207}, {200, 34, 176}, {269, 
             73, 268}, {225, 43, 224}, {237, 53, 236}, {252, 63, 251}, {227, 
             53, 238}, {283, 83, 282}, {239, 63, 254}, {176, 34, 177}, {271, 
             83, 284}, {224, 43, 201}, {255, 73, 270}}], 
            PolygonBox[CompressedData["
1:eJwt0LkSAUEUheEeJbRkAktAySYWi6XEEg/Ay1kyEjMo+9hipJYHoPDfcoKv
+nT33NvdU2x16u2Ycy6DOBKeczXGKt54KVdwxxol+Ljgpj2bn/HQ3GqeSKlf
A2nygnGOJVZieYOtevrqcUUPXfQxQN7792qiQC57/2xrOfJHZ9uZX9VY7RAj
ZFVv+0nygXGPI066g90lwk4ifWPfznQ/+wdTBBgjxERnDLUWaC3Um+3tP7/p
NXQ=
             "]], 
            PolygonBox[{{177, 34, 202, 180, 181}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9696601839533859, 0.6824902535381855, 0.2699811565332435], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwt0C0PgVEYxvGDIlAE74xNkmVZliUfgA/yaDSy4HWYMYVi2MxmZgTFJggk
QSD4P3OF367znHOf+zy7k8VyvuQ0xsThwgoRLNFEGB2cVHPEFzl4HMZYZAAV
nJHGBWOEMLD7UVcgU+SNzOCOJ7L4IIGkerkc//5usq09S+dBfVe1rmGh+y2M
EMMUM+3b51e9+4CPvnnST3q1DpMH3d1jrfc22CGKLV7657d6p1XXV80QXc2w
h7lmOEFdM2ngB2SdKg4=
             "]], 
            PolygonBox[CompressedData["
1:eJwtz69PQlEYxvFzlWDQYoCrKINKNpPNZJN/APwjNGmSCfxG5wCLyQkbY2OO
jUDQzWCARCBI8PuMJ3x23nPvOe953tx9uVg6CiGkkcAQ18hghNMohFvWIs6o
Oz57hS5WyCOLV1QR4wKP+PL/G3zjD4Vw6LnHu/td4g1zv6/+M5z4fd3ZYu1e
2m8w9Vn1+EDLvbRvY4KcMyjLwrPpjU/lpv+d5zunrrCmPMMD+p5F+x6S0eGs
Mh1TNzy77jT1tv+rZ5p656zK/IOB86nnC2qu9a2OJ8+jfM/49V3lXzpD7JnG
+AcGvy3o
             "]]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9794324317560099, 0.7298792703955967, 0.36994682612577034`], 
          GraphicsGroupBox[{
            
            PolygonBox[{{152, 19, 157}, {111, 14, 114}, {136, 17, 141}, {185, 
             20, 184}, {147, 14, 140}, {105, 13, 108}, {179, 19, 178}, {144, 
             18, 149}, {167, 22, 131}, {163, 22, 167}, {175, 18, 174}, {117, 
             15, 120}, {155, 15, 148}, {173, 17, 172}, {132, 13, 105}, {166, 
             16, 156}, {171, 22, 170}, {126, 16, 133}}], 
            PolygonBox[CompressedData["
1:eJwt0D1LglEYxvGjOehQ5gu6OORX8iM0R4IgNLlkIGggaBCk0NSSKegSudi3
UMhNweZH0NH/hdfwg3Oe+37Oue5Tvq1W7uMhhBISGCKHPN7xjAyy6OLFa/W8
Yuy9er7QwRUu0cYTrl1v4c419VTxgLR7Guh7r3oPW2ywwz/2iHDAUZljIVwg
iRTWfPvDD+am9QK/GDmL7vvwmTp7iRUeUXDGpubkzCwKKMbOdx6cSdm+/VZ6
jxkGPlszvKHmWbSvh3NGZY08y9T/6g0nKFO78Z26e+VsmkmzFZ1FM2v2trMq
8ydOSOYxpg==
             "]], 
            PolygonBox[{{193, 192, 170, 22, 163}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9830075625998284, 0.7768326554777463, 0.4794650009747431], 
          GraphicsGroupBox[{
            
            PolygonBox[{{124, 12, 129}, {129, 12, 103}, {103, 12, 101}, {132, 
             12, 131}}], 
            PolygonBox[CompressedData["
1:eJwt0b8KwWEUxvGXGFgpBguX5BJs5F9ELEzEQAzEQERxDyzcBcVGMVNsvifP
8Klf53fqPOc98VQhmfc652LwoYsOeuhjjx0OOGKIAUYYI+xxLoQIokggrpr9
O9NzwgVXlFFCBVX46fEhgCCa1BpooY06aqrZvzVW2GCrnpYydzXjosx7ZbSs
E0zFvmeYI4M0ssi5/w4RZbJsd2o3PPDEGy988FXtoR1t1yIK2rGsHSvaoa4Z
WfUUlcGyLLB0/zewt3hp1lezLMNdNzjoDda6UU83sdv8AOhuP4k=
             "]], 
            
            PolygonBox[{{101, 12, 132, 105, 106}, {168, 167, 131, 12, 
             124}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9865826934436468, 0.8237860405598956, 0.5889831758237157], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwt0b1KAlAYxvGTVIOuBjmad9QlBFokaVIoSaI2JDYUNig2KIWC3YMuehcG
uSnorGBT/wee4be87znn/TjJi/x5LhJCSOIQZTygihpKKDqm3Bte0cI7XtB0
TLkVllhjg3vc+Q29VcCtY8rlcOOYcg08+029/YQ6LnGFCh4dU26BX4wx8Rmd
TSODLK5dQ7WGGGCEb8wwdWzoO2nf0d0dttjjD8cHIRwhihhOEMcpEvjhzNw9
LXxn752svDPtro2Od1z1zJr9A1300PdMY/eoXlPUOHNN1e777Ce+PNPIO9Ku
Yu5161k6rt11rYR710yabeO/0wya5R9L0UlQ
             "]]}]}, {
          EdgeForm[], 
          RGBColor[0.991, 0.8818, 0.7243], 
          GraphicsGroupBox[{
            
            PolygonBox[{{113, 4, 110}, {128, 6, 122}, {146, 8, 143}, {219, 51,
              235}, {165, 31, 195}, {138, 7, 135}, {189, 41, 223}, {231, 61, 
             250}, {162, 10, 159}, {125, 21, 169}, {154, 9, 151}, {107, 3, 
             102}, {11, 2, 1}, {262, 81, 281}, {119, 5, 116}, {246, 71, 
             267}, {277, 91, 291}}], 
            
            PolygonBox[{{195, 31, 41, 189}, {281, 81, 91, 277}, {235, 51, 61, 
             231}, {267, 71, 81, 262}, {250, 61, 71, 246}, {104, 2, 11, 
             130}, {102, 3, 2, 104}, {110, 4, 3, 107}, {135, 7, 6, 128}, {143,
              8, 7, 138}, {116, 5, 4, 113}, {130, 11, 21, 125}, {151, 9, 8, 
             146}, {223, 41, 51, 219}, {169, 21, 31, 165}, {122, 6, 5, 119}, {
             159, 10, 9, 154}}]}]}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{291, 277, 281, 262, 267, 246, 250, 231, 235, 219, 223, 
             189, 195, 165, 169, 125, 130, 104, 102, 107, 110, 113, 116, 119, 
             122, 128, 135, 138, 143, 146, 151, 154, 159, 162}]}, 
           FractionBox[
            RowBox[{"log", "(", "50", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[10]^(-1) Log[50], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{161, 158, 153, 150, 145, 142, 137, 134, 127, 121, 118, 
             115, 112, 109, 106, 101, 103, 129, 124, 168, 164, 194, 188, 222, 
             218, 234, 230, 249, 245, 266, 261, 280, 276, 290}]}, 
           FractionBox[
            RowBox[{"log", "(", "5", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[5]/Log[10], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{160, 157, 152, 149, 144, 141, 136, 133, 126, 120, 117, 
             114, 111, 108, 105, 132, 131, 167, 163, 193, 187, 221, 217, 233, 
             229, 248, 244, 265, 260, 279, 275, 289}]}, "2"], 
          Annotation[#, 2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{185, 184, 179, 178, 175, 174, 173, 172, 166, 156, 155, 
             148, 147, 140, 139, 171, 170, 192, 186, 220, 216, 232, 228, 247, 
             243, 264, 259, 278, 274, 288}]}, "1"], 
          Annotation[#, 1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{292, 283, 282, 269, 268, 252, 251, 237, 236, 225, 224, 
             201, 200, 176, 177, 181, 183, 191, 197, 199, 204, 206, 209, 211, 
             213, 215}]}, "0"], Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{214, 212, 210, 208, 205, 203, 198, 196, 190, 182, 180, 
             202, 207, 226, 227, 238, 239, 254, 255, 270, 271, 284, 285, 
             293}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{123, 242, 240, 241, 257, 256, 253, 258, 263, 272, 273, 
             286, 287, 294}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lF9IFFEUh9c2bPwHo83mrIwyXieKSgqK8qGa0TJIkLIHDSlJo4ISFMqg
XrJohUxwi4TIopQeKkut8CFLIqkICpIgrMCwekiRYLTCgoqKuLPMlyvI4dvf
/Z05955zb25N3ZZdswKBwPif/7/x359rzxwDjp8VsArWwDrYAJtgAbacmesI
ODNHBayCNbAONsAmWIBlfTwX1qHEiSpYA+tgA2yCBVjWxz7xXFiHGidqYB1s
gE2wAMv6ODfsE8+FdWhxog42wCZYgGV9nGPODfvEc2EdepxogE2wAMv6eK84
x5wb9onnwjqMONEEC7CFdbz3vGeca84R+8ZzYl2MAmzhd75DvPe8Z5xrzhH7
xnNiXYwWYrx3ke8Q7z3vGeeac8S+8ZxidQ1pXxc1RH/ayyaSXzbXTdkLn2Z2
TO3/Zr9aMVaV1jJtS/1sQ2Tvo1UJjtRrsw70JD4Oen65H6lLvtKa33QhJ+u/
78n9+tcrjv97SfheCvwq/KqnP+sv6nvfHtNXpvVXBD+kw6/Br8GvwR9yrm1+
27i0P+Tt53br1ZEdJXOcc6PX16/dN2n787u2P78LXcf3dS+fPD/JpfXl4mJf
APXpqC+M/RnIbyC/gvwK8hvIn438JvKbyK96vKBg8annlbH+7N7eUTlZGvO3
J450HZ00kV8gv0B+Dfk15BfIL5DfQn7L6czoi9wvS3XuvWn70rht2vZ/zwXr
3nrZL8lVn0oOO91B1Mf+GvAr8KfAz/6Z8Kse9xycv8YcTvfWzz3f9mRPPvsj
4NfgD8HP87fgd20/68gXxnoDejb02P4q7p7OiU5wvwI692N597VyoOlHYeZ3
239/A55+o2rdr0snZ+N+K9BToasel/fkHhkqzoCuQZ/nvYfVDzZ+PBGZRj0u
WMf7GXtPe0cvf344GET+LHzfgF+BPwX+HPhN+FWPt9a/OFTzLt1b3zUctcdE
LvwCfg3+EPx5WO/aftbhD2O9AT0bemw/SwrGV990uT8BXThn7tRtGujOc3Yu
P3Y81DxlS5b9kHwrXDiYXJzg+HUFehJ01ePXLWZ1pFOFrkHXoLuoR8d6HesN
6AZ00+PaDdHeojITuoAuoFvOb45sOEU=
       
       "], {{{}, {}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{123, 102, 106, 104, 109, 111, 113, 115, 117, 119, 125, 
             129, 131, 135, 137, 141, 143, 147, 149}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{148, 146, 142, 140, 136, 134, 130, 128, 124, 118, 116, 
             114, 112, 110, 108, 103, 105, 101, 122}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{151, 121, 126, 127, 132, 133, 138, 139, 144, 145, 152, 
             155, 156, 159, 160, 163, 164, 167, 168}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{169, 150, 153, 154, 157, 158, 161, 162, 165, 166, 170, 
             171, 172, 173, 174, 175, 176, 177, 178}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{120, 205, 202, 201, 198, 197, 194, 193, 190, 187, 186, 
             185, 184, 183, 182, 181, 180, 179, 189}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{107, 214, 213, 212, 211, 210, 209, 208, 207, 204, 203, 
             200, 199, 196, 195, 192, 191, 188, 206}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{224, 215, 216, 217, 218, 219, 220, 221, 222, 223, 225, 
             226, 227, 228, 229, 230, 231, 232, 233}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lglUk1cWgDGBEEWQ0AQSDOFPoFQ5jggROljif7GKFQWkVXSUKkIBFVoU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       
       "], {{{}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{111, 101, 103, 102, 104, 105, 106, 107, 108, 109, 112, 
             115, 116, 121, 122, 127, 128, 133, 134}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{236, 218, 221, 210, 212, 201, 203, 185, 188, 166, 169, 
             158, 160, 135, 138, 113, 114, 118, 120, 124, 126, 130, 132, 137, 
             142, 144, 146, 148, 150, 152, 154, 156}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{155, 153, 151, 149, 147, 145, 143, 141, 136, 131, 129, 
             125, 123, 119, 117, 140, 139, 159, 157, 168, 165, 187, 184, 202, 
             200, 211, 209, 220, 217, 235}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{183, 182, 179, 178, 175, 174, 171, 170, 167, 164, 163, 
             162, 161, 172, 173, 189, 190, 204, 205, 213, 214, 223, 225, 
             238}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{110, 199, 198, 197, 196, 195, 192, 191, 186, 181, 180, 
             177, 176, 193, 194, 206, 207, 215, 216, 222, 224, 237}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{208, 234, 232, 231, 229, 228, 227, 226, 219, 230, 233, 
             239}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}]}, {
     DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
      Identity, Frame -> True, FrameLabel -> {None, None}, FrameStyle -> 
      Automatic, FrameTicks -> {{Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}, {
        Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 650, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, 
      PlotRange -> {{1., 10.}, {1., 10.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& , 
        Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& }}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.309582, 0.442008, 0.809424}}, {{
               0.6519893110632764, 0.5667551644938688, 
               0.5295947646244161}}, {{0.8108247475083313, 0.6246227090160271,
                0.3997879605788298}}, {{0.9769335225346043, 
               0.6970602626211362, 0.293396906976711}}, {{0.9840837842222412, 
               0.7909670327854348, 0.5124332566746564}}, {{0.9830075625998284,
                0.7768326554777463, 0.4794650009747431}}, {{
               0.9819313409774155, 0.7626982781700575, 
               0.4464967452748295}}, {{0.991, 0.8818, 0.7243}}}, {{
                 Rational[-15, 2], -325}, {
                 Rational[15, 2], 325}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -325}, {
                   Rational[-15, 2], -325}, {
                   Rational[-15, 2], 325}, {
                   Rational[15, 2], 325}, {
                   Rational[15, 2], -325}}, {{
                  7.5, -325}, {-7.5, -325}, {-7.5, 325}, {7.5, 325}, {
                  7.5, -325}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -243.75000000000003`}, {
                    Rational[
                    15, 2], -243.75000000000003`}}, {{-7.5, \
-243.75000000000003`}, {7.5, -243.75000000000003`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -162.50000000000003`}, {
                    Rational[
                    15, 2], -162.50000000000003`}}, {{-7.5, \
-162.50000000000003`}, {7.5, -162.50000000000003`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -81.25000000000003}, {
                    Rational[
                    15, 2], -81.25000000000003}}, {{-7.5, \
-81.25000000000003}, {7.5, -81.25000000000003}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -4.263256414560601*^-14}, {
                    Rational[
                    15, 2], -4.263256414560601*^-14}}, {{-7.5, \
-4.263256414560601*^-14}, {7.5, -4.263256414560601*^-14}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 81.25}, {
                    Rational[15, 2], 81.25}}, {{-7.5, 81.25}, {7.5, 
                   81.25}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 162.5}, {
                    Rational[15, 2], 162.5}}, {{-7.5, 162.5}, {7.5, 
                   162.5}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 243.74999999999994`}, {
                    Rational[15, 2], 243.74999999999994`}}, {{-7.5, 
                   243.74999999999994`}, {7.5, 243.74999999999994`}}]]}}}, {
              Antialiasing -> False, 
               StyleBox[
                LineBox[{{7.5, -325.}, {7.5, 325.}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.5, -243.75000000000006`}, 
                    Offset[{4., 0}, {7.5, -243.75000000000006`}]}, {{
                    7.5, -81.25000000000003}, 
                    Offset[{4., 0}, {7.5, -81.25000000000003}]}, {{7.5, 
                    81.24999999999997}, 
                    Offset[{4., 0}, {7.5, 81.24999999999997}]}, {{7.5, 
                    243.74999999999997`}, 
                    Offset[{4., 0}, {7.5, 243.74999999999997`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-1.0000\"", -1., AutoDelete -> True],
                     NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -243.75000000000006`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -81.25000000000003}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"1.6990\"", 1.6989700043360185`, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 81.24999999999997}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"2.0000\"", 2., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 243.74999999999997`}], {-1, 0.}, 
                    Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 650}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"BoldColorDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "1.7283831320682819`"}], ",", 
                    "2.467267504309268`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "1.`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.3010299956639812`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"1", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "5", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "50", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "650"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.670573190211269*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contW.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contZ_dR3.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataJ", "=", 
    RowBox[{
    "Import", "[", 
     "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contJ_dR3.dat\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataW", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogW", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataW", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataW", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContW", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogW", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContWa", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogW", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataZ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogZ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataZ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataZ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContZ", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogZ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}]}], "}"}]}], ",", 
      
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataJ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataJ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogJ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataJ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataJ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContJa", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogJ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log10", "[", "0.5", "]"}], ",", 
         RowBox[{"Log10", "[", "1", "]"}], ",", 
         RowBox[{"Log10", "[", "5", "]"}], ",", 
         RowBox[{"Log10", "[", "10", "]"}], ",", 
         RowBox[{"Log10", "[", "50", "]"}], ",", 
         RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"PlotTheme", "->", "\"\<Business\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContJ", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogJ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log10", "[", "0.01", "]"}], ",", 
         RowBox[{"Log10", "[", "0.1", "]"}], ",", 
         RowBox[{"Log10", "[", "0.5", "]"}], ",", 
         RowBox[{"Log10", "[", "1", "]"}], ",", 
         RowBox[{"Log10", "[", "5", "]"}], ",", 
         RowBox[{"Log10", "[", "10", "]"}], ",", 
         RowBox[{"Log10", "[", "50", "]"}], ",", 
         RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "GrayLevel"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"ContJ", ",", "ContW", ",", "ContZ"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"ContJa", ",", "ContWa", ",", "ContZ"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.670551746834716*^9, 3.670551747981545*^9}, {
  3.67055190309872*^9, 3.6705519342623243`*^9}, {3.670562359756516*^9, 
  3.6705623878926497`*^9}, {3.670562934604847*^9, 3.6705629413418503`*^9}, {
  3.670573047165782*^9, 3.670573047556921*^9}, {3.670623149273818*^9, 
  3.670623149812467*^9}, {3.6706235892780457`*^9, 3.670623591920871*^9}, {
  3.670623734390983*^9, 3.670623740250848*^9}}],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[{
      GraphicsComplexBox[CompressedData["
1:eJx1lns81Pkax2fcwjChkWGmaW60bZdN5JLW98k93eRWohJLtJF0VdlUCq1L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       "], {{{
          EdgeForm[], 
          RGBColor[0.309582, 0.442008, 0.809424], 
          GraphicsGroupBox[{
            
            PolygonBox[{{90, 89, 99}, {68, 77, 78}, {79, 80, 70}, {99, 89, 
             98}, {234, 68, 231}, {247, 77, 244}, {68, 78, 69}, {79, 69, 
             78}, {256, 77, 247}, {264, 87, 259}, {233, 69, 235}, {231, 68, 
             232}, {89, 90, 80}, {80, 79, 89}, {89, 79, 88}, {78, 88, 79}, {
             70, 69, 79}, {97, 88, 87}, {90, 99, 100}, {88, 98, 89}, {87, 78, 
             77}, {88, 97, 98}, {78, 87, 88}}], 
            
            PolygonBox[{{232, 68, 69, 233}, {244, 77, 68, 234}, {259, 87, 77, 
             256}, {235, 69, 70, 105}, {266, 97, 87, 264}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.40265019449105155`, 0.475914966913966, 0.7333648714102944], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJw1kT1TwkAQhi/QOP4LhxgsCF8FJMECkw6oHEIpjJ2N/jeorFQErbXFVkeg
VWvfnTwUz9zt7e67e7sn13eXtyXn3Lkoi6FIxYU48pyb6TzWGemsi67wRUWE
vDXEqbjH9yDeRU28iVyM0C5Ja6zT8wp7jL+BVkTcAN+E3Bzs7YpYnx6e6Gcu
XkRVvOLr0HOL96Y4494ix3IXaIbEt0WPuYT8pcM/fWKfRSDWaLXRrhAf8q+A
vADbetiJTPyIR/xL5mW5KxEzD9vHB/U3vMVoxegddM1OuCf01eNM+Jvp9NGN
2HVKPzH2gD1k5Nn7F3mfxPSJ21Lj29lii52VvSImomZGjRGk6N8w4z3zabKb
nD1PxR91frEn+Gfcp8z+8NcuvVn9fwz1Oig=
             "]], 
            
            PolygonBox[{{194, 37, 38, 195}, {257, 84, 74, 246}, {179, 35, 36, 
             185}, {191, 36, 37, 192}, {265, 94, 84, 258}, {196, 44, 35, 
             193}, {219, 54, 44, 210}, {231, 58, 67, 234}, {197, 38, 39, 
             198}, {247, 76, 86, 256}, {199, 39, 40, 200}, {229, 64, 54, 
             220}, {245, 74, 64, 230}, {232, 59, 58, 231}, {235, 60, 59, 
             233}, {244, 67, 76, 247}, {259, 86, 96, 264}}]}]}, {
          EdgeForm[], 
          RGBColor[0.639992126399776, 0.5623843034744775, 0.539399353786435], 
          
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwt0K1SAkAUQOEFE08gKjgDxWDFKlUqVCg8AD4INm2aCaigo8WggojSnIFg
EAIBE8GiQyB4duaEb+7+3L17d3P143IjGULYwwa6yOAG3yjhF4c4QhGfKOAD
b8hi6H7JnBF28Y42NtHEHypIJEK49ey99eIdB8ai47HxC1PXF3hCDo/eW/bu
gf2/uFZxfeV8jQds4w5Lz/+gjzxe7Sfeu4+J8/juHnbwjGvHHfPy9tSy/hVm
vmfuftqc2EvV/pr+zwm2zIm5p47PPJM279y8CyT5xxoxRbx0v23tmvX/AY8J
NDE=
             "]], 
            PolygonBox[CompressedData["
1:eJwt0KdyAkAUheGF4R1ogRmwWLBgEwsWDA9AXiQOHGgMPUVE0EskTQICAQqB
SQaByH+HI77ZnS13z95Y8TVb8jrnQvChjTCe0IHH41yOsQAv8xVjAjEM0Nfc
jwYmums1RvhQ7SDeMdSerX3jjiyecUEFAZ2v4hcv7pHhD0ekkcQWP4gigoXe
sLtxjPGpPTvzhbXyp7BBU1ksUws13be1Orr6j9XoYa65rU2xU60M9rjqL5bx
gKWy2pvWu5PO2p/OeFPv7M9lzJQ9oaw+ep5Xj274BwKCMEg=
             "]]}]}, {
          EdgeForm[], 
          RGBColor[
          0.8773340583085005, 0.6488536400349892, 0.34543383616257545`], 
          GraphicsGroupBox[{
            
            PolygonBox[{{175, 18, 174}, {182, 32, 186}, {171, 32, 189}, {167, 
             22, 131}, {136, 17, 141}, {118, 15, 121}, {112, 14, 115}, {144, 
             18, 149}, {147, 14, 140}, {126, 16, 133}, {163, 22, 167}, {208, 
             42, 207}, {132, 13, 106}, {201, 42, 204}, {181, 20, 180}, {152, 
             19, 157}, {166, 16, 156}, {190, 42, 208}, {173, 17, 172}, {106, 
             13, 109}, {155, 15, 148}, {177, 19, 176}}], 
            PolygonBox[CompressedData["
1:eJwt0DFLQmEUxvF7I0ezNJwcdPXj9BHc00AQXFxKEFQQNAgyCAQHrTSIhqA+
gZuBLgo1G+hWkOD/wWf4Dfc97/ucc24mVzjLHwRBkMIh/vCLf2wxQRZpvPpM
tRV+UMQRYighEpIT7jOUdY6o71zgzVlJ9PCEOE7wiGt/J3CDht8qo44ujt3v
1mdR5w1QdV15NZR9V2cVLLHAF77RcV092j5TbYpPXDpbPa68s3ZfY4MXnHre
Z7/R2xnmninpnYe48129uceDZ9V8fbz7rv75B5qu65+03HPtHbTL2Hmqj7AD
lGg4Vw==
             "]], 
            PolygonBox[{{216, 215, 207, 42, 201}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9791213740524092, 0.7257940458883063, 0.3604180918054657], 
          GraphicsGroupBox[{
            
            PolygonBox[{{132, 12, 131}, {129, 12, 103}, {124, 12, 129}, {103, 
             12, 101}}], 
            PolygonBox[CompressedData["
1:eJwt0LFqwmAUxfHPon2KLr5SH6Gj0qikVOwQpxYdGuoQMYNiUahP0IB9gopu
KTSLgp0VdLNg8H/hDD+QG77rObd8V7v1rpxzNyiihzdE6CPDL76xgId71NFA
jjN22GOEIcZ4R4yBZvZtgzW2+MMX5phgqp2228cDmnhEC09I8Kk39raKijJZ
tiMO+o+NdtruD8zwgmd00EWIV3XuadbRLFRn677ESpl8ZWqqg3VJ8aObReoc
681SmRPdaKeMlvW64FwJJ37/a0eqm2eanXTjXDewWwRoS6BO1u0CFGNL3w==

             "]], 
            
            PolygonBox[{{168, 167, 131, 12, 124}, {101, 12, 132, 106, 
             107}}]}]}, {
          EdgeForm[], 
          RGBColor[0.984463560155772, 0.7959547567124718, 0.5240670594384812], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwt0c9KAlEUx/GbSD3HvJKPIFhCMkOhFP5hzIWDs1BqUejCKBLGJyjQJzBy
10BtDGptoDsDp++B3+IDw72/c+fcc71iUPBzzjkPeWyxwQpfOMcZqqihjBOU
cIwJnpBgiktcoI6GMpY9RUVnVJWx7AB9XONGGcv6CLRme7e4wz3GeMCj1mxv
iBHmmKkn6+0Fz1qzvQ6udIeyaoY6086O0VNPA/XgawY2iwx7rPEra83MZpfi
HR/4xNGBc4fY8f2HH3wrkypj2QVeldnpH5neYKUaq22hqTt0NGObdYi23iBR
xrJLvGkGNosIXd0xVk2otUg9LFRjtf/EyVWo
             "]]}]}, {
          EdgeForm[], 
          RGBColor[0.991, 0.8818, 0.7243], 
          GraphicsGroupBox[{
            
            PolygonBox[{{108, 3, 102}, {11, 2, 1}, {162, 10, 159}, {114, 4, 
             111}, {165, 31, 188}, {224, 71, 243}, {154, 9, 151}, {184, 41, 
             206}, {146, 8, 143}, {203, 51, 218}, {120, 5, 117}, {239, 81, 
             255}, {125, 21, 169}, {128, 6, 123}, {138, 7, 135}, {251, 91, 
             263}, {214, 61, 228}}], 
            
            PolygonBox[{{169, 21, 31, 165}, {143, 8, 7, 138}, {135, 7, 6, 
             128}, {151, 9, 8, 146}, {117, 5, 4, 114}, {243, 71, 81, 239}, {
             130, 11, 21, 125}, {111, 4, 3, 108}, {188, 31, 41, 184}, {159, 
             10, 9, 154}, {206, 41, 51, 203}, {218, 51, 61, 214}, {123, 6, 5, 
             120}, {102, 3, 2, 104}, {104, 2, 11, 130}, {255, 81, 91, 251}, {
             228, 61, 71, 224}}]}]}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{263, 251, 255, 239, 243, 224, 228, 214, 218, 203, 206, 
             184, 188, 165, 169, 125, 130, 104, 102, 108, 111, 114, 117, 120, 
             123, 128, 135, 138, 143, 146, 151, 154, 159, 162}]}, 
           FractionBox[
            RowBox[{"log", "(", "50", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[10]^(-1) Log[50], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{161, 158, 153, 150, 145, 142, 137, 134, 127, 122, 119, 
             116, 113, 110, 107, 101, 103, 129, 124, 168, 164, 187, 183, 205, 
             202, 217, 213, 227, 223, 242, 238, 254, 250, 262}]}, 
           FractionBox[
            RowBox[{"log", "(", "5", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[5]/Log[10], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{160, 157, 152, 149, 144, 141, 136, 133, 126, 121, 118, 
             115, 112, 109, 106, 132, 131, 167, 163, 186, 182, 204, 201, 216, 
             212, 226, 222, 241, 237, 253, 249, 261}]}, "2"], 
          Annotation[#, 2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{181, 180, 177, 176, 175, 174, 173, 172, 166, 156, 155, 
             148, 147, 140, 139, 170, 171, 189, 190, 208, 207, 215, 211, 225, 
             221, 240, 236, 252, 248, 260}]}, "1"], 
          Annotation[#, 1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{200, 199, 198, 197, 195, 194, 192, 191, 185, 179, 178, 
             193, 196, 209, 210, 219, 220, 229, 230, 245, 246, 257, 258, 
             265}]}, "0"], Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{105, 235, 233, 232, 231, 234, 244, 247, 256, 259, 264, 
             266}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lF9IFFEUh9c2bPwHo83mrIwyXieKSgqK8qGa0TJIkLIHDSlJo4ISFMqg
XrJohUxwi4TIopQeKkut8CFLIqkICpIgrMCwekiRYLTCgoqKuLPMlyvI4dvf
/Z05955zb25N3ZZdswKBwPif/7/x359rzxwDjp8VsArWwDrYAJtgAbacmesI
ODNHBayCNbAONsAmWIBlfTwX1qHEiSpYA+tgA2yCBVjWxz7xXFiHGidqYB1s
gE2wAMv6ODfsE8+FdWhxog42wCZYgGV9nGPODfvEc2EdepxogE2wAMv6eK84
x5wb9onnwjqMONEEC7CFdbz3vGeca84R+8ZzYl2MAmzhd75DvPe8Z5xrzhH7
xnNiXYwWYrx3ke8Q7z3vGeeac8S+8ZxidQ1pXxc1RH/ayyaSXzbXTdkLn2Z2
TO3/Zr9aMVaV1jJtS/1sQ2Tvo1UJjtRrsw70JD4Oen65H6lLvtKa33QhJ+u/
78n9+tcrjv97SfheCvwq/KqnP+sv6nvfHtNXpvVXBD+kw6/Br8GvwR9yrm1+
27i0P+Tt53br1ZEdJXOcc6PX16/dN2n787u2P78LXcf3dS+fPD/JpfXl4mJf
APXpqC+M/RnIbyC/gvwK8hvIn438JvKbyK96vKBg8annlbH+7N7eUTlZGvO3
J450HZ00kV8gv0B+Dfk15BfIL5DfQn7L6czoi9wvS3XuvWn70rht2vZ/zwXr
3nrZL8lVn0oOO91B1Mf+GvAr8KfAz/6Z8Kse9xycv8YcTvfWzz3f9mRPPvsj
4NfgD8HP87fgd20/68gXxnoDejb02P4q7p7OiU5wvwI692N597VyoOlHYeZ3
239/A55+o2rdr0snZ+N+K9BToasel/fkHhkqzoCuQZ/nvYfVDzZ+PBGZRj0u
WMf7GXtPe0cvf344GET+LHzfgF+BPwX+HPhN+FWPt9a/OFTzLt1b3zUctcdE
LvwCfg3+EPx5WO/aftbhD2O9AT0bemw/SwrGV990uT8BXThn7tRtGujOc3Yu
P3Y81DxlS5b9kHwrXDiYXJzg+HUFehJ01ePXLWZ1pFOFrkHXoLuoR8d6HesN
6AZ00+PaDdHeojITuoAuoFvOb45sOEU=
       
       "], {{{}, {}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{123, 102, 106, 104, 109, 111, 113, 115, 117, 119, 125, 
             129, 131, 135, 137, 141, 143, 147, 149}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{148, 146, 142, 140, 136, 134, 130, 128, 124, 118, 116, 
             114, 112, 110, 108, 103, 105, 101, 122}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{151, 121, 126, 127, 132, 133, 138, 139, 144, 145, 152, 
             155, 156, 159, 160, 163, 164, 167, 168}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{169, 150, 153, 154, 157, 158, 161, 162, 165, 166, 170, 
             171, 172, 173, 174, 175, 176, 177, 178}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{120, 205, 202, 201, 198, 197, 194, 193, 190, 187, 186, 
             185, 184, 183, 182, 181, 180, 179, 189}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{107, 214, 213, 212, 211, 210, 209, 208, 207, 204, 203, 
             200, 199, 196, 195, 192, 191, 188, 206}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{224, 215, 216, 217, 218, 219, 220, 221, 222, 223, 225, 
             226, 227, 228, 229, 230, 231, 232, 233}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lg1QU1cWx2kCBJSPJCQQMMTHC4iglVqHKrLwDlb8WHYpa1uExUbBWkGx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       "], {{{}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{111, 101, 103, 102, 104, 105, 106, 107, 108, 109, 112, 
             115, 116, 121, 122, 127, 128, 133, 134}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{223, 215, 217, 207, 209, 199, 201, 183, 186, 166, 169, 
             158, 160, 135, 138, 113, 114, 118, 120, 124, 126, 130, 132, 137, 
             142, 144, 146, 148, 150, 152, 154, 156}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{155, 153, 151, 149, 147, 145, 143, 141, 136, 131, 129, 
             125, 123, 119, 117, 140, 139, 159, 157, 168, 165, 185, 182, 200, 
             198, 208, 206, 216, 214, 222}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{181, 180, 177, 176, 175, 174, 171, 170, 167, 164, 163, 
             162, 161, 172, 173, 187, 188, 202, 203, 210, 211, 218, 219, 
             224}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{110, 197, 196, 195, 193, 192, 190, 189, 184, 179, 178, 
             191, 194, 204, 205, 212, 213, 220, 221, 225}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], {}, {}, {}}}]}, {
     DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
      Identity, Frame -> True, FrameLabel -> {None, None}, FrameStyle -> 
      Automatic, FrameTicks -> {{Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}, {
        Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 650, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, 
      PlotRange -> {{1., 10.}, {1., 10.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& , 
        Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& }}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.309582, 0.442008, 0.809424}}, {{
               0.4026501944910516, 0.475914966913966, 0.7333648714102944}}, {{
               0.7114391671331404, 0.5884141674843557, 
               0.48100991485716266`}}, {{0.9807295323119406, 
               0.7469145243634867, 0.4096813398224474}}, {{0.9791213740524091,
                0.7257940458883063, 0.3604180918054657}}, {{
               0.9775132157928775, 0.7046735674131259, 0.311154843788484}}, {{
               0.991, 0.8818, 0.7243}}}, {{
                 Rational[-15, 2], -325}, {
                 Rational[15, 2], 325}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -325}, {
                   Rational[-15, 2], -325}, {
                   Rational[-15, 2], 325}, {
                   Rational[15, 2], 325}, {
                   Rational[15, 2], -325}}, {{
                  7.5, -325}, {-7.5, -325}, {-7.5, 325}, {7.5, 325}, {
                  7.5, -325}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -232.14285714285717`}, {
                    Rational[
                    15, 2], -232.14285714285717`}}, {{-7.5, \
-232.14285714285717`}, {7.5, -232.14285714285717`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -139.28571428571433`}, {
                    Rational[
                    15, 2], -139.28571428571433`}}, {{-7.5, \
-139.28571428571433`}, {7.5, -139.28571428571433`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -46.42857142857147}, {
                    Rational[
                    15, 2], -46.42857142857147}}, {{-7.5, \
-46.42857142857147}, {7.5, -46.42857142857147}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 46.42857142857133}, {
                    Rational[15, 2], 46.42857142857133}}, {{-7.5, 
                   46.42857142857133}, {7.5, 46.42857142857133}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 139.28571428571422`}, {
                    Rational[15, 2], 139.28571428571422`}}, {{-7.5, 
                   139.28571428571422`}, {7.5, 139.28571428571422`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 232.14285714285705`}, {
                    Rational[15, 2], 232.14285714285705`}}, {{-7.5, 
                   232.14285714285705`}, {7.5, 232.14285714285705`}}]]}}}, {
              Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{7.500000000000001, -325.}, {7.500000000000001, 
                 325.00000000000006`}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.500000000000001, -232.14285714285717`}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -232.14285714285717`}]}, {{
                    7.500000000000001, -139.2857142857143}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -139.2857142857143}]}, {{
                    7.500000000000001, -46.42857142857146}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -46.42857142857146}]}, {{
                    7.500000000000001, 46.42857142857138}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    46.42857142857138}]}, {{7.500000000000001, 
                    139.28571428571422`}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    139.28571428571422`}]}, {{7.500000000000001, 
                    232.14285714285705`}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    232.14285714285705`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"-0.3010\"", -0.3010299956639812, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -232.14285714285717`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -139.2857142857143}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"0.6990\"", 0.6989700043360186, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -46.42857142857146}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.0000\"", 1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    46.42857142857138}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"1.6990\"", 1.6989700043360185`, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    139.28571428571422`}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"2.0000\"", 2., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    232.14285714285705`}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 650}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"BoldColorDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.34657852892105917`"}], ",", 
                    "2.4612607544310587`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.3010299956639812`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"1", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "5", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "50", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "650"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.67062374088168*^9, 3.670623989855741*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ContJa"], "Input"],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[
     GraphicsComplexBox[CompressedData["
1:eJx1lns81Pkax2fcwjChkWGmaW60bZdN5JLW98k93eRWohJLtJF0VdlUCq1L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      "], {{{
         EdgeForm[], 
         RGBColor[0.309582, 0.442008, 0.809424], 
         GraphicsGroupBox[{
           
           PolygonBox[{{90, 89, 99}, {68, 77, 78}, {79, 80, 70}, {99, 89, 
            98}, {234, 68, 231}, {247, 77, 244}, {68, 78, 69}, {79, 69, 78}, {
            256, 77, 247}, {264, 87, 259}, {233, 69, 235}, {231, 68, 232}, {
            89, 90, 80}, {80, 79, 89}, {89, 79, 88}, {78, 88, 79}, {70, 69, 
            79}, {97, 88, 87}, {90, 99, 100}, {88, 98, 89}, {87, 78, 77}, {88,
             97, 98}, {78, 87, 88}}], 
           
           PolygonBox[{{232, 68, 69, 233}, {244, 77, 68, 234}, {259, 87, 77, 
            256}, {235, 69, 70, 105}, {266, 97, 87, 264}}]}]}, {
         EdgeForm[], 
         RGBColor[
         0.40265019449105155`, 0.475914966913966, 0.7333648714102944], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJw1kT1TwkAQhi/QOP4LhxgsCF8FJMECkw6oHEIpjJ2N/jeorFQErbXFVkeg
VWvfnTwUz9zt7e67e7sn13eXtyXn3Lkoi6FIxYU48pyb6TzWGemsi67wRUWE
vDXEqbjH9yDeRU28iVyM0C5Ja6zT8wp7jL+BVkTcAN+E3Bzs7YpYnx6e6Gcu
XkRVvOLr0HOL96Y4494ix3IXaIbEt0WPuYT8pcM/fWKfRSDWaLXRrhAf8q+A
vADbetiJTPyIR/xL5mW5KxEzD9vHB/U3vMVoxegddM1OuCf01eNM+Jvp9NGN
2HVKPzH2gD1k5Nn7F3mfxPSJ21Lj29lii52VvSImomZGjRGk6N8w4z3zabKb
nD1PxR91frEn+Gfcp8z+8NcuvVn9fwz1Oig=
            "]], 
           
           PolygonBox[{{194, 37, 38, 195}, {257, 84, 74, 246}, {179, 35, 36, 
            185}, {191, 36, 37, 192}, {265, 94, 84, 258}, {196, 44, 35, 
            193}, {219, 54, 44, 210}, {231, 58, 67, 234}, {197, 38, 39, 
            198}, {247, 76, 86, 256}, {199, 39, 40, 200}, {229, 64, 54, 
            220}, {245, 74, 64, 230}, {232, 59, 58, 231}, {235, 60, 59, 
            233}, {244, 67, 76, 247}, {259, 86, 96, 264}}]}]}, {
         EdgeForm[], 
         RGBColor[0.639992126399776, 0.5623843034744775, 0.539399353786435], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwt0K1SAkAUQOEFE08gKjgDxWDFKlUqVCg8AD4INm2aCaigo8WggojSnIFg
EAIBE8GiQyB4duaEb+7+3L17d3P143IjGULYwwa6yOAG3yjhF4c4QhGfKOAD
b8hi6H7JnBF28Y42NtHEHypIJEK49ey99eIdB8ai47HxC1PXF3hCDo/eW/bu
gf2/uFZxfeV8jQds4w5Lz/+gjzxe7Sfeu4+J8/juHnbwjGvHHfPy9tSy/hVm
vmfuftqc2EvV/pr+zwm2zIm5p47PPJM279y8CyT5xxoxRbx0v23tmvX/AY8J
NDE=
            "]], 
           PolygonBox[CompressedData["
1:eJwt0KdyAkAUheGF4R1ogRmwWLBgEwsWDA9AXiQOHGgMPUVE0EskTQICAQqB
SQaByH+HI77ZnS13z95Y8TVb8jrnQvChjTCe0IHH41yOsQAv8xVjAjEM0Nfc
jwYmums1RvhQ7SDeMdSerX3jjiyecUEFAZ2v4hcv7pHhD0ekkcQWP4gigoXe
sLtxjPGpPTvzhbXyp7BBU1ksUws13be1Orr6j9XoYa65rU2xU60M9rjqL5bx
gKWy2pvWu5PO2p/OeFPv7M9lzJQ9oaw+ep5Xj274BwKCMEg=
            "]]}]}, {
         EdgeForm[], 
         RGBColor[
         0.8773340583085005, 0.6488536400349892, 0.34543383616257545`], 
         GraphicsGroupBox[{
           
           PolygonBox[{{175, 18, 174}, {182, 32, 186}, {171, 32, 189}, {167, 
            22, 131}, {136, 17, 141}, {118, 15, 121}, {112, 14, 115}, {144, 
            18, 149}, {147, 14, 140}, {126, 16, 133}, {163, 22, 167}, {208, 
            42, 207}, {132, 13, 106}, {201, 42, 204}, {181, 20, 180}, {152, 
            19, 157}, {166, 16, 156}, {190, 42, 208}, {173, 17, 172}, {106, 
            13, 109}, {155, 15, 148}, {177, 19, 176}}], 
           PolygonBox[CompressedData["
1:eJwt0DFLQmEUxvF7I0ezNJwcdPXj9BHc00AQXFxKEFQQNAgyCAQHrTSIhqA+
gZuBLgo1G+hWkOD/wWf4Dfc97/ucc24mVzjLHwRBkMIh/vCLf2wxQRZpvPpM
tRV+UMQRYighEpIT7jOUdY6o71zgzVlJ9PCEOE7wiGt/J3CDht8qo44ujt3v
1mdR5w1QdV15NZR9V2cVLLHAF77RcV092j5TbYpPXDpbPa68s3ZfY4MXnHre
Z7/R2xnmninpnYe48129uceDZ9V8fbz7rv75B5qu65+03HPtHbTL2Hmqj7AD
lGg4Vw==
            "]], 
           PolygonBox[{{216, 215, 207, 42, 201}}]}]}, {
         EdgeForm[], 
         RGBColor[0.9791213740524092, 0.7257940458883063, 0.3604180918054657], 
         GraphicsGroupBox[{
           
           PolygonBox[{{132, 12, 131}, {129, 12, 103}, {124, 12, 129}, {103, 
            12, 101}}], 
           PolygonBox[CompressedData["
1:eJwt0LFqwmAUxfHPon2KLr5SH6Gj0qikVOwQpxYdGuoQMYNiUahP0IB9gopu
KTSLgp0VdLNg8H/hDD+QG77rObd8V7v1rpxzNyiihzdE6CPDL76xgId71NFA
jjN22GOEIcZ4R4yBZvZtgzW2+MMX5phgqp2228cDmnhEC09I8Kk39raKijJZ
tiMO+o+NdtruD8zwgmd00EWIV3XuadbRLFRn677ESpl8ZWqqg3VJ8aObReoc
681SmRPdaKeMlvW64FwJJ37/a0eqm2eanXTjXDewWwRoS6BO1u0CFGNL3w==

            "]], 
           
           PolygonBox[{{168, 167, 131, 12, 124}, {101, 12, 132, 106, 
            107}}]}]}, {
         EdgeForm[], 
         RGBColor[0.984463560155772, 0.7959547567124718, 0.5240670594384812], 
         
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJwt0c9KAlEUx/GbSD3HvJKPIFhCMkOhFP5hzIWDs1BqUejCKBLGJyjQJzBy
10BtDGptoDsDp++B3+IDw72/c+fcc71iUPBzzjkPeWyxwQpfOMcZqqihjBOU
cIwJnpBgiktcoI6GMpY9RUVnVJWx7AB9XONGGcv6CLRme7e4wz3GeMCj1mxv
iBHmmKkn6+0Fz1qzvQ6udIeyaoY6086O0VNPA/XgawY2iwx7rPEra83MZpfi
HR/4xNGBc4fY8f2HH3wrkypj2QVeldnpH5neYKUaq22hqTt0NGObdYi23iBR
xrJLvGkGNosIXd0xVk2otUg9LFRjtf/EyVWo
            "]]}]}, {
         EdgeForm[], 
         RGBColor[0.991, 0.8818, 0.7243], 
         GraphicsGroupBox[{
           
           PolygonBox[{{108, 3, 102}, {11, 2, 1}, {162, 10, 159}, {114, 4, 
            111}, {165, 31, 188}, {224, 71, 243}, {154, 9, 151}, {184, 41, 
            206}, {146, 8, 143}, {203, 51, 218}, {120, 5, 117}, {239, 81, 
            255}, {125, 21, 169}, {128, 6, 123}, {138, 7, 135}, {251, 91, 
            263}, {214, 61, 228}}], 
           
           PolygonBox[{{169, 21, 31, 165}, {143, 8, 7, 138}, {135, 7, 6, 
            128}, {151, 9, 8, 146}, {117, 5, 4, 114}, {243, 71, 81, 239}, {
            130, 11, 21, 125}, {111, 4, 3, 108}, {188, 31, 41, 184}, {159, 10,
             9, 154}, {206, 41, 51, 203}, {218, 51, 61, 214}, {123, 6, 5, 
            120}, {102, 3, 2, 104}, {104, 2, 11, 130}, {255, 81, 91, 251}, {
            228, 61, 71, 224}}]}]}}, {{}, 
        TagBox[
         TooltipBox[{
           Directive[
            GrayLevel[0], 
            Opacity[0.5], 
            CapForm["Butt"]], 
           
           LineBox[{263, 251, 255, 239, 243, 224, 228, 214, 218, 203, 206, 
            184, 188, 165, 169, 125, 130, 104, 102, 108, 111, 114, 117, 120, 
            123, 128, 135, 138, 143, 146, 151, 154, 159, 162}]}, 
          FractionBox[
           RowBox[{"log", "(", "50", ")"}], 
           RowBox[{"log", "(", "10", ")"}]]], 
         Annotation[#, Log[10]^(-1) Log[50], "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            GrayLevel[0], 
            Opacity[0.5], 
            CapForm["Butt"]], 
           
           LineBox[{161, 158, 153, 150, 145, 142, 137, 134, 127, 122, 119, 
            116, 113, 110, 107, 101, 103, 129, 124, 168, 164, 187, 183, 205, 
            202, 217, 213, 227, 223, 242, 238, 254, 250, 262}]}, 
          FractionBox[
           RowBox[{"log", "(", "5", ")"}], 
           RowBox[{"log", "(", "10", ")"}]]], 
         Annotation[#, Log[5]/Log[10], "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            GrayLevel[0], 
            Opacity[0.5], 
            CapForm["Butt"]], 
           
           LineBox[{160, 157, 152, 149, 144, 141, 136, 133, 126, 121, 118, 
            115, 112, 109, 106, 132, 131, 167, 163, 186, 182, 204, 201, 216, 
            212, 226, 222, 241, 237, 253, 249, 261}]}, "2"], 
         Annotation[#, 2, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            GrayLevel[0], 
            Opacity[0.5], 
            CapForm["Butt"]], 
           
           LineBox[{181, 180, 177, 176, 175, 174, 173, 172, 166, 156, 155, 
            148, 147, 140, 139, 170, 171, 189, 190, 208, 207, 215, 211, 225, 
            221, 240, 236, 252, 248, 260}]}, "1"], 
         Annotation[#, 1, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            GrayLevel[0], 
            Opacity[0.5], 
            CapForm["Butt"]], 
           
           LineBox[{200, 199, 198, 197, 195, 194, 192, 191, 185, 179, 178, 
            193, 196, 209, 210, 219, 220, 229, 230, 245, 246, 257, 258, 
            265}]}, "0"], Annotation[#, 0, "Tooltip"]& ], 
        TagBox[
         TooltipBox[{
           Directive[
            GrayLevel[0], 
            Opacity[0.5], 
            CapForm["Butt"]], 
           
           LineBox[{105, 235, 233, 232, 231, 234, 244, 247, 256, 259, 264, 
            266}]}, 
          RowBox[{"-", "0.3010299956639812`"}]], 
         Annotation[#, -0.3010299956639812, "Tooltip"]& ], {}, {}}}], {
     DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
      Identity, Frame -> True, FrameLabel -> {None, None}, FrameStyle -> 
      Automatic, FrameTicks -> {{Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}, {
        Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 650, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, 
      PlotRange -> {{1., 10.}, {1., 10.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& , 
        Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& }}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.309582, 0.442008, 0.809424}}, {{
               0.4026501944910516, 0.475914966913966, 0.7333648714102944}}, {{
               0.7114391671331404, 0.5884141674843557, 
               0.48100991485716266`}}, {{0.9807295323119406, 
               0.7469145243634867, 0.4096813398224474}}, {{0.9791213740524091,
                0.7257940458883063, 0.3604180918054657}}, {{
               0.9775132157928775, 0.7046735674131259, 0.311154843788484}}, {{
               0.991, 0.8818, 0.7243}}}, {{
                 Rational[-15, 2], -325}, {
                 Rational[15, 2], 325}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -325}, {
                   Rational[-15, 2], -325}, {
                   Rational[-15, 2], 325}, {
                   Rational[15, 2], 325}, {
                   Rational[15, 2], -325}}, {{
                  7.5, -325}, {-7.5, -325}, {-7.5, 325}, {7.5, 325}, {
                  7.5, -325}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -232.14285714285717`}, {
                    Rational[
                    15, 2], -232.14285714285717`}}, {{-7.5, \
-232.14285714285717`}, {7.5, -232.14285714285717`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -139.28571428571433`}, {
                    Rational[
                    15, 2], -139.28571428571433`}}, {{-7.5, \
-139.28571428571433`}, {7.5, -139.28571428571433`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -46.42857142857147}, {
                    Rational[
                    15, 2], -46.42857142857147}}, {{-7.5, \
-46.42857142857147}, {7.5, -46.42857142857147}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 46.42857142857133}, {
                    Rational[15, 2], 46.42857142857133}}, {{-7.5, 
                   46.42857142857133}, {7.5, 46.42857142857133}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 139.28571428571422`}, {
                    Rational[15, 2], 139.28571428571422`}}, {{-7.5, 
                   139.28571428571422`}, {7.5, 139.28571428571422`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 232.14285714285705`}, {
                    Rational[15, 2], 232.14285714285705`}}, {{-7.5, 
                   232.14285714285705`}, {7.5, 232.14285714285705`}}]]}}}, {
              Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{7.500000000000001, -325.}, {7.500000000000001, 
                 325.00000000000006`}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.500000000000001, -232.14285714285717`}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -232.14285714285717`}]}, {{
                    7.500000000000001, -139.2857142857143}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -139.2857142857143}]}, {{
                    7.500000000000001, -46.42857142857146}, 
                    
                    Offset[{4., 0}, {
                    7.500000000000001, -46.42857142857146}]}, {{
                    7.500000000000001, 46.42857142857138}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    46.42857142857138}]}, {{7.500000000000001, 
                    139.28571428571422`}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    139.28571428571422`}]}, {{7.500000000000001, 
                    232.14285714285705`}, 
                    
                    Offset[{4., 0}, {7.500000000000001, 
                    232.14285714285705`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"-0.3010\"", -0.3010299956639812, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -232.14285714285717`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -139.2857142857143}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"0.6990\"", 0.6989700043360186, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.500000000000001, -46.42857142857146}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.0000\"", 1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    46.42857142857138}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"1.6990\"", 1.6989700043360185`, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.500000000000001, 
                    139.28571428571422`}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"2.0000\"", 2., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.500000000000001, 
                    232.14285714285705`}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 650}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"BoldColorDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.34657852892105917`"}], ",", 
                    "2.4612607544310587`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.3010299956639812`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"1", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "5", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "50", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "650"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.670623990808069*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contW.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contZ_B.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataJ", "=", 
    RowBox[{
    "Import", "[", 
     "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contJ_B.dat\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataW", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogW", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataW", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataW", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContW", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogW", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContWa", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogW", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataZ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogZ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataZ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataZ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContZ", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogZ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}]}], "}"}]}], ",", 
      
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataJ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataJ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogJ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataJ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataJ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContJa", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogJ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log10", "[", "0.1", "]"}], ",", 
         RowBox[{"Log10", "[", "0.5", "]"}], ",", 
         RowBox[{"Log10", "[", "1", "]"}], ",", 
         RowBox[{"Log10", "[", "5", "]"}], ",", 
         RowBox[{"Log10", "[", "10", "]"}], ",", 
         RowBox[{"Log10", "[", "50", "]"}], ",", 
         RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"PlotTheme", "->", "\"\<Business\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContJ", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"ListContourPlot", "[", 
      RowBox[{"dataLogJ", ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log10", "[", "0.01", "]"}], ",", 
          RowBox[{"Log10", "[", "0.1", "]"}], ",", 
          RowBox[{"Log10", "[", "0.5", "]"}], ",", 
          RowBox[{"Log10", "[", "1", "]"}], ",", 
          RowBox[{"Log10", "[", "5", "]"}], ",", 
          RowBox[{"Log10", "[", "10", "]"}], ",", 
          RowBox[{"Log10", "[", "50", "]"}], ",", 
          RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
       RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"ContJ", ",", "ContW", ",", "ContZ"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"ContJa", ",", "ContWa", ",", "ContZ"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.670551746834716*^9, 3.670551747981545*^9}, {
   3.67055190309872*^9, 3.6705519342623243`*^9}, {3.670562359756516*^9, 
   3.6705623878926497`*^9}, {3.670562934604847*^9, 3.6705629413418503`*^9}, {
   3.670562974867444*^9, 3.6705629846319847`*^9}, 3.670572964734921*^9, {
   3.6705730297159452`*^9, 3.670573032234241*^9}, {3.670623641364953*^9, 
   3.670623681436661*^9}, {3.670623711767736*^9, 3.67062372029386*^9}, {
   3.6706238092053003`*^9, 3.6706238154125633`*^9}}],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[{
      GraphicsComplexBox[CompressedData["
1:eJx1lwlQ03cWx4nDESKLqUQSIEgOFKVAOQVS9PcEhBVpKGItNCAoXqN2qTCA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       "], {{{}, {
          EdgeForm[], 
          RGBColor[
          0.428731811559659, 0.48541712317523344`, 0.7120499090077584], 
          GraphicsGroupBox[{
            
            PolygonBox[{{93, 84, 83}, {77, 76, 86}, {200, 45, 201}, {82, 91, 
             92}, {82, 92, 83}, {192, 43, 193}, {204, 42, 206}, {68, 77, 
             78}, {90, 99, 100}, {90, 89, 99}, {99, 89, 98}, {73, 64, 63}, {
             67, 58, 57}, {69, 70, 60}, {68, 78, 69}, {62, 72, 63}, {72, 73, 
             63}, {92, 93, 83}, {66, 67, 57}, {57, 56, 66}, {58, 67, 68}, {65,
              64, 74}, {216, 52, 218}, {222, 72, 225}, {219, 62, 221}, {85, 
             84, 94}, {87, 78, 77}, {94, 84, 93}, {196, 44, 197}, {95, 86, 
             85}, {96, 97, 87}, {87, 86, 96}, {96, 86, 95}, {86, 87, 77}, {89,
              79, 88}, {78, 88, 79}, {88, 97, 98}, {75, 74, 84}, {88, 98, 
             89}, {209, 47, 210}, {97, 88, 87}, {78, 87, 88}, {206, 42, 
             188}, {85, 94, 95}, {80, 79, 89}, {188, 42, 189}, {66, 56, 65}, {
             74, 64, 73}, {65, 56, 55}, {69, 59, 68}, {62, 63, 53}, {52, 53, 
             43}, {58, 68, 59}, {56, 57, 47}, {46, 45, 55}, {45, 54, 55}, {89,
              90, 80}, {70, 69, 79}, {64, 54, 63}, {63, 54, 53}, {55, 54, 
             64}, {50, 59, 60}, {213, 49, 214}, {48, 58, 49}, {211, 48, 
             212}, {85, 76, 75}, {205, 46, 208}, {53, 44, 43}, {86, 76, 85}, {
             42, 52, 43}, {48, 57, 58}, {56, 46, 55}, {54, 44, 53}, {67, 66, 
             76}, {77, 68, 67}, {47, 46, 56}, {79, 69, 78}, {82, 83, 73}, {72,
              82, 73}, {83, 74, 73}, {76, 77, 67}, {65, 74, 75}, {79, 80, 
             70}, {60, 59, 69}, {52, 62, 53}, {75, 84, 85}, {59, 49, 58}, {45,
              44, 54}, {55, 64, 65}, {84, 74, 83}, {50, 49, 59}, {75, 66, 
             65}, {76, 66, 75}, {57, 48, 47}}], 
            
            PolygonBox[{{229, 91, 82, 227}, {201, 45, 46, 205}, {193, 43, 44, 
             196}, {225, 72, 62, 219}, {227, 82, 72, 222}, {189, 42, 43, 
             192}, {214, 49, 50, 215}, {210, 47, 48, 211}, {212, 48, 49, 
             213}, {221, 62, 52, 216}, {218, 52, 42, 204}, {208, 46, 47, 
             209}, {197, 44, 45, 200}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.6370088620630059, 0.5612974289980182, 0.5418373992116021], 
          GraphicsGroupBox[{
            
            PolygonBox[{{191, 37, 194}, {195, 38, 198}, {181, 35, 182}, {192, 
             33, 189}, {177, 34, 178}, {169, 32, 170}, {186, 36, 190}, {187, 
             32, 169}, {209, 37, 208}, {199, 39, 202}, {196, 34, 193}, {204, 
             51, 218}, {216, 61, 221}, {213, 39, 212}, {205, 36, 201}, {215, 
             40, 214}, {200, 35, 197}, {211, 38, 210}, {185, 32, 187}, {173, 
             33, 174}}], 
            
            PolygonBox[{{193, 34, 33, 192}, {201, 36, 35, 200}, {214, 40, 39, 
             213}, {223, 222, 225, 226}, {210, 38, 37, 209}, {218, 51, 61, 
             216}, {226, 225, 219, 220}, {212, 39, 38, 211}, {178, 34, 35, 
             181}, {174, 33, 34, 177}, {230, 229, 227, 228}, {202, 39, 40, 
             203}, {197, 35, 34, 196}, {189, 33, 32, 188}, {198, 38, 39, 
             199}, {208, 37, 36, 205}, {190, 36, 37, 191}, {194, 37, 38, 
             195}, {228, 227, 222, 223}, {170, 32, 33, 173}, {182, 35, 36, 
             186}}], 
            
            PolygonBox[{{217, 51, 204, 206, 207}, {220, 219, 221, 61, 224}, {
             207, 206, 188, 32, 185}}]}]}, {
          EdgeForm[], 
          RGBColor[0.8452859125663527, 0.637177734820803, 0.371624889415446], 
          
          GraphicsGroupBox[{
            
            PolygonBox[{{173, 23, 170}, {143, 23, 144}, {223, 81, 228}, {199, 
             29, 198}, {135, 22, 136}, {167, 21, 128}, {220, 71, 226}, {207, 
             41, 217}, {186, 26, 182}, {203, 30, 202}, {180, 29, 183}, {22, 
             21, 31}, {191, 27, 190}, {195, 28, 194}, {168, 26, 171}, {151, 
             24, 152}, {172, 27, 175}, {181, 25, 178}, {176, 28, 179}, {228, 
             81, 230}, {224, 71, 220}, {177, 24, 174}, {159, 25, 160}, {185, 
             41, 207}}], 
            
            PolygonBox[{{169, 22, 31, 187}, {170, 23, 22, 169}, {179, 28, 29, 
             180}, {144, 23, 24, 151}, {171, 26, 27, 172}, {160, 25, 26, 
             168}, {152, 24, 25, 159}, {183, 29, 30, 184}, {198, 29, 28, 
             195}, {178, 25, 24, 177}, {202, 30, 29, 199}, {174, 24, 23, 
             173}, {226, 71, 81, 223}, {136, 22, 23, 143}, {187, 31, 41, 
             185}, {194, 28, 27, 191}, {190, 27, 26, 186}, {182, 26, 25, 
             181}, {128, 21, 22, 135}, {175, 27, 28, 176}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9777458178591296, 0.7077284078832367, 0.3182802204180064], 
          GraphicsGroupBox[{
            
            PolygonBox[{{176, 18, 175}, {184, 20, 183}, {168, 16, 160}, {140, 
             17, 145}, {148, 18, 153}, {143, 13, 136}, {172, 17, 171}, {180, 
             19, 179}, {116, 14, 119}, {159, 15, 152}, {135, 12, 128}, {151, 
             14, 144}, {132, 16, 137}, {156, 19, 161}, {129, 11, 101}, {122, 
             15, 125}, {107, 12, 104}, {110, 13, 113}}], 
            
            PolygonBox[{{144, 14, 13, 143}, {137, 16, 17, 140}, {179, 19, 18, 
             176}, {152, 15, 14, 151}, {128, 12, 11, 167}, {175, 18, 17, 
             172}, {171, 17, 16, 168}, {136, 13, 12, 135}, {161, 19, 20, 
             164}, {183, 20, 19, 180}, {101, 11, 12, 107}, {104, 12, 13, 
             110}, {160, 16, 15, 159}, {113, 13, 14, 116}, {153, 18, 19, 
             156}, {145, 17, 18, 148}, {125, 15, 16, 132}, {119, 14, 15, 
             122}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9824338001128357, 0.769297241481908, 0.46188874345653175`], 
          GraphicsGroupBox[{
            PolygonBox[{{130, 129, 101, 102}, {105, 104, 110, 111}, {111, 110,
              113, 114}, {154, 153, 156, 157}, {120, 119, 122, 123}, {146, 
             145, 148, 149}, {162, 161, 164, 165}, {102, 101, 107, 108}, {114,
              113, 116, 117}, {138, 137, 140, 141}, {133, 132, 137, 138}, {
             157, 156, 161, 162}, {141, 140, 145, 146}, {126, 125, 132, 
             133}, {123, 122, 125, 126}, {117, 116, 119, 120}, {108, 107, 104,
              105}, {149, 148, 153, 154}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9871217823665416, 0.8308660750805794, 0.6054972664950569], 
          GraphicsGroupBox[{
            
            PolygonBox[{{109, 108, 105, 106}, {147, 146, 149, 150}, {103, 102,
              108, 109}, {124, 123, 126, 127}, {134, 133, 138, 139}, {131, 
             130, 102, 103}, {121, 120, 123, 124}, {158, 157, 162, 163}, {163,
              162, 165, 166}, {155, 154, 157, 158}, {118, 117, 120, 121}, {
             115, 114, 117, 118}, {139, 138, 141, 142}, {106, 105, 111, 
             112}, {127, 126, 133, 134}, {150, 149, 154, 155}, {112, 111, 114,
              115}, {142, 141, 146, 147}}]}]}, {
          EdgeForm[], 
          RGBColor[0.991, 0.8817999999999999, 0.7243], 
          GraphicsGroupBox[{
            
            PolygonBox[{{150, 8, 147}, {112, 3, 106}, {142, 7, 139}, {166, 10,
              163}, {158, 9, 155}, {134, 6, 127}, {124, 5, 121}, {118, 4, 
             115}, {109, 2, 103}}], 
            
            PolygonBox[{{163, 10, 9, 158}, {115, 4, 3, 112}, {155, 9, 8, 
             150}, {106, 3, 2, 109}, {121, 5, 4, 118}, {127, 6, 5, 124}, {147,
              8, 7, 142}, {139, 7, 6, 134}, {103, 2, 1, 131}}]}]}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{131, 103, 109, 106, 112, 115, 118, 121, 124, 127, 134, 
             139, 142, 147, 150, 155, 158, 163, 166}]}, 
           FractionBox[
            RowBox[{"log", "(", "50", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[10]^(-1) Log[50], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{130, 102, 108, 105, 111, 114, 117, 120, 123, 126, 133, 
             138, 141, 146, 149, 154, 157, 162, 165}]}, 
           FractionBox[
            RowBox[{"log", "(", "5", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[5]/Log[10], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{164, 161, 156, 153, 148, 145, 140, 137, 132, 125, 122, 
             119, 116, 113, 110, 104, 107, 101, 129}]}, "2"], 
          Annotation[#, 2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{167, 128, 135, 136, 143, 144, 151, 152, 159, 160, 168, 
             171, 172, 175, 176, 179, 180, 183, 184}]}, "1"], 
          Annotation[#, 1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{203, 202, 199, 198, 195, 194, 191, 190, 186, 182, 181, 
             178, 177, 174, 173, 170, 169, 187, 185, 207, 217}], 
            LineBox[{224, 220, 226, 223, 228, 230}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{215, 214, 213, 212, 211, 210, 209, 208, 205, 201, 200, 
             197, 196, 193, 192, 189, 188, 206, 204, 218, 216, 221, 219, 225, 
             222, 227, 229}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], {}, {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lF9IFFEUh9c2bPwHo83mrIwyXieKSgqK8qGa0TJIkLIHDSlJo4ISFMqg
XrJohUxwi4TIopQeKkut8CFLIqkICpIgrMCwekiRYLTCgoqKuLPMlyvI4dvf
/Z05955zb25N3ZZdswKBwPif/7/x359rzxwDjp8VsArWwDrYAJtgAbacmesI
ODNHBayCNbAONsAmWIBlfTwX1qHEiSpYA+tgA2yCBVjWxz7xXFiHGidqYB1s
gE2wAMv6ODfsE8+FdWhxog42wCZYgGV9nGPODfvEc2EdepxogE2wAMv6eK84
x5wb9onnwjqMONEEC7CFdbz3vGeca84R+8ZzYl2MAmzhd75DvPe8Z5xrzhH7
xnNiXYwWYrx3ke8Q7z3vGeeac8S+8ZxidQ1pXxc1RH/ayyaSXzbXTdkLn2Z2
TO3/Zr9aMVaV1jJtS/1sQ2Tvo1UJjtRrsw70JD4Oen65H6lLvtKa33QhJ+u/
78n9+tcrjv97SfheCvwq/KqnP+sv6nvfHtNXpvVXBD+kw6/Br8GvwR9yrm1+
27i0P+Tt53br1ZEdJXOcc6PX16/dN2n787u2P78LXcf3dS+fPD/JpfXl4mJf
APXpqC+M/RnIbyC/gvwK8hvIn438JvKbyK96vKBg8annlbH+7N7eUTlZGvO3
J450HZ00kV8gv0B+Dfk15BfIL5DfQn7L6czoi9wvS3XuvWn70rht2vZ/zwXr
3nrZL8lVn0oOO91B1Mf+GvAr8KfAz/6Z8Kse9xycv8YcTvfWzz3f9mRPPvsj
4NfgD8HP87fgd20/68gXxnoDejb02P4q7p7OiU5wvwI692N597VyoOlHYeZ3
239/A55+o2rdr0snZ+N+K9BToasel/fkHhkqzoCuQZ/nvYfVDzZ+PBGZRj0u
WMf7GXtPe0cvf344GET+LHzfgF+BPwX+HPhN+FWPt9a/OFTzLt1b3zUctcdE
LvwCfg3+EPx5WO/aftbhD2O9AT0bemw/SwrGV990uT8BXThn7tRtGujOc3Yu
P3Y81DxlS5b9kHwrXDiYXJzg+HUFehJ01ePXLWZ1pFOFrkHXoLuoR8d6HesN
6AZ00+PaDdHeojITuoAuoFvOb45sOEU=
       
       "], {{{}, {}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{123, 102, 106, 104, 109, 111, 113, 115, 117, 119, 125, 
             129, 131, 135, 137, 141, 143, 147, 149}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{148, 146, 142, 140, 136, 134, 130, 128, 124, 118, 116, 
             114, 112, 110, 108, 103, 105, 101, 122}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{151, 121, 126, 127, 132, 133, 138, 139, 144, 145, 152, 
             155, 156, 159, 160, 163, 164, 167, 168}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{169, 150, 153, 154, 157, 158, 161, 162, 165, 166, 170, 
             171, 172, 173, 174, 175, 176, 177, 178}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{120, 205, 202, 201, 198, 197, 194, 193, 190, 187, 186, 
             185, 184, 183, 182, 181, 180, 179, 189}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{107, 214, 213, 212, 211, 210, 209, 208, 207, 204, 203, 
             200, 199, 196, 195, 192, 191, 188, 206}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{224, 215, 216, 217, 218, 219, 220, 221, 222, 223, 225, 
             226, 227, 228, 229, 230, 231, 232, 233}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lQtQE1cUhmGNaXhIHiYxxQDJJlXaIkIUgVbZ42OQgmCrwiBVBAsOIhZq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       
       "], {{{}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{113, 101, 103, 102, 104, 105, 106, 107, 108, 109, 114, 
             119, 120, 125, 126, 131, 132, 137, 138}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{140, 112, 116, 118, 122, 124, 128, 130, 134, 136, 142, 
             144, 146, 148, 150, 152, 154, 156, 158}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{157, 155, 153, 151, 149, 147, 145, 143, 141, 135, 133, 
             129, 127, 123, 121, 117, 115, 111, 139}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{169, 159, 160, 161, 162, 163, 164, 165, 166, 167, 170, 
             173, 174, 177, 178, 181, 182, 185, 186}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{110, 195, 194, 193, 192, 191, 190, 189, 188, 184, 183, 
             180, 179, 176, 175, 172, 171, 168, 187}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            LineBox[{198, 196, 199, 197, 200, 201, 202, 203, 204}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}]}, {
     DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
      Identity, Frame -> True, FrameLabel -> {None, None}, FrameStyle -> 
      Automatic, FrameTicks -> {{Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}, {
        Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 650, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, 
      PlotRange -> {{1., 10.}, {1., 10.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& , 
        Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& }}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.428731811559659, 0.48541712317523344`, 
               0.7120499090077583}}, {{0.6370088620630059, 0.5612974289980183,
                0.5418373992116022}}, {{0.907983552176282, 0.6600199829536175,
                0.3203858183295538}}, {{0.9838450233903415, 
               0.7878313071931524, 0.5051192165241296}}, {{0.9824338001128357,
                0.769297241481908, 0.4618887434565317}}, {{0.9810225768353297,
                0.7507631757706635, 0.41865827038893366`}}, {{0.991, 0.8818, 
               0.7243}}}, {{
                 Rational[-15, 2], -325}, {
                 Rational[15, 2], 325}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -325}, {
                   Rational[-15, 2], -325}, {
                   Rational[-15, 2], 325}, {
                   Rational[15, 2], 325}, {
                   Rational[15, 2], -325}}, {{
                  7.5, -325}, {-7.5, -325}, {-7.5, 325}, {7.5, 325}, {
                  7.5, -325}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -232.1428571428571}, {
                    Rational[
                    15, 2], -232.1428571428571}}, {{-7.5, \
-232.1428571428571}, {7.5, -232.1428571428571}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -139.28571428571428`}, {
                    Rational[
                    15, 2], -139.28571428571428`}}, {{-7.5, \
-139.28571428571428`}, {7.5, -139.28571428571428`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -46.42857142857143}, {
                    Rational[
                    15, 2], -46.42857142857143}}, {{-7.5, \
-46.42857142857143}, {7.5, -46.42857142857143}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 46.428571428571445`}, {
                    Rational[15, 2], 46.428571428571445`}}, {{-7.5, 
                   46.428571428571445`}, {7.5, 46.428571428571445`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 139.2857142857143}, {
                    Rational[15, 2], 139.2857142857143}}, {{-7.5, 
                   139.2857142857143}, {7.5, 139.2857142857143}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 232.14285714285714`}, {
                    Rational[15, 2], 232.14285714285714`}}, {{-7.5, 
                   232.14285714285714`}, {7.5, 232.14285714285714`}}]]}}}, {
              Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{7.499999999999999, -324.99999999999994`}, {
                 7.499999999999999, 324.99999999999994`}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.499999999999999, -232.14285714285714`}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -232.14285714285714`}]}, {{
                    7.499999999999999, -139.28571428571428`}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -139.28571428571428`}]}, {{
                    7.499999999999999, -46.42857142857143}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -46.42857142857143}]}, {{
                    7.499999999999999, 46.42857142857143}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    46.42857142857143}]}, {{7.499999999999999, 
                    139.28571428571425`}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    139.28571428571425`}]}, {{7.499999999999999, 
                    232.14285714285714`}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    232.14285714285714`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"-0.3010\"", -0.3010299956639812, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -232.14285714285714`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -139.28571428571428`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"0.6990\"", 0.6989700043360186, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -46.42857142857143}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.0000\"", 1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    46.42857142857143}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"1.6990\"", 1.6989700043360185`, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    139.28571428571425`}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"2.0000\"", 2., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    232.14285714285714`}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 650}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"BoldColorDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.9365518205921254`"}], ",", 
                    "2.2631189947447328`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "1.`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.3010299956639812`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> T\
rue, FrameStyle -> GrayLevel[0.], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"1", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "5", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "50", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "650"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.670562985081761*^9, {3.670572962612164*^9, 3.670572965375998*^9}, 
   3.670573032709362*^9, 3.670623532408041*^9, {3.6706236787583303`*^9, 
   3.6706236820574493`*^9}, {3.670623712561406*^9, 3.670623721211815*^9}, {
   3.6706238129367113`*^9, 3.67062381618791*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contW.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contZ_B_dR3.dat\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataJ", "=", 
    RowBox[{
    "Import", "[", 
     "\"\</Users/ishaed/Documents/Dropbox/Projects/Simplified DM/data \
2/5/contJ_B_dR3.dat\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataW", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataW", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogW", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataW", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataW", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataW", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContW", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"dataLogW", ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"Log10", "[", ".5", "]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"Log10", "[", "0.05", "]"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"Log10", "[", "0.005", "]"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
     RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContWa", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogW", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}]}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataZ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataZ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogZ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataZ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataZ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataZ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContZ", "=", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogZ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.", ",", 
         RowBox[{"Log10", "[", ".5", "]"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"Log10", "[", "0.05", "]"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"Log10", "[", "0.005", "]"}], ",", 
         RowBox[{"-", "3"}]}], "}"}]}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}], ",", "Dashed"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}]}], "}"}]}], ",", 
      
      RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataJ", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"dataJ", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "<=", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "10"}], " ", "&&", 
       " ", 
       RowBox[{"1", "\[LessEqual]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}]}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataLogJ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"dataJ", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"Log10", "[", 
        RowBox[{"dataJ", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "dataJ", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContJa", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{"dataLogJ", ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log10", "[", "0.1", "]"}], ",", 
         RowBox[{"Log10", "[", "0.5", "]"}], ",", 
         RowBox[{"Log10", "[", "1", "]"}], ",", 
         RowBox[{"Log10", "[", "5", "]"}], ",", 
         RowBox[{"Log10", "[", "10", "]"}], ",", 
         RowBox[{"Log10", "[", "50", "]"}], ",", 
         RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"PlotTheme", "->", "\"\<Business\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "650"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ContJ", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"ListContourPlot", "[", 
      RowBox[{"dataLogJ", ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log10", "[", "0.01", "]"}], ",", 
          RowBox[{"Log10", "[", "0.1", "]"}], ",", 
          RowBox[{"Log10", "[", "0.5", "]"}], ",", 
          RowBox[{"Log10", "[", "1", "]"}], ",", 
          RowBox[{"Log10", "[", "5", "]"}], ",", 
          RowBox[{"Log10", "[", "10", "]"}], ",", 
          RowBox[{"Log10", "[", "50", "]"}], ",", 
          RowBox[{"Log10", "[", "100", "]"}]}], "}"}]}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "10"}], ",", 
       RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", "GrayLevel"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"ContJ", ",", "ContW", ",", "ContZ"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"ContJa", ",", "ContWa", ",", "ContZ"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6705630197781982`*^9, 3.670563022882166*^9}, 
   3.670572981530184*^9, {3.670573039468959*^9, 3.670573039917913*^9}}],

Cell[BoxData[
 FormBox[
  TemplateBox[{GraphicsBox[{
      GraphicsComplexBox[CompressedData["
1:eJx1lwlQ03cWx4nDESKLqUQSIEgOFKVAOQVS9PcEhBVpKGItNCAoXqN2qTCA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       "], {{{}, {
          EdgeForm[], 
          RGBColor[
          0.428731811559659, 0.48541712317523344`, 0.7120499090077584], 
          GraphicsGroupBox[{
            
            PolygonBox[{{93, 84, 83}, {77, 76, 86}, {200, 45, 201}, {82, 91, 
             92}, {82, 92, 83}, {192, 43, 193}, {204, 42, 206}, {68, 77, 
             78}, {90, 99, 100}, {90, 89, 99}, {99, 89, 98}, {73, 64, 63}, {
             67, 58, 57}, {69, 70, 60}, {68, 78, 69}, {62, 72, 63}, {72, 73, 
             63}, {92, 93, 83}, {66, 67, 57}, {57, 56, 66}, {58, 67, 68}, {65,
              64, 74}, {216, 52, 218}, {222, 72, 225}, {219, 62, 221}, {85, 
             84, 94}, {87, 78, 77}, {94, 84, 93}, {196, 44, 197}, {95, 86, 
             85}, {96, 97, 87}, {87, 86, 96}, {96, 86, 95}, {86, 87, 77}, {89,
              79, 88}, {78, 88, 79}, {88, 97, 98}, {75, 74, 84}, {88, 98, 
             89}, {209, 47, 210}, {97, 88, 87}, {78, 87, 88}, {206, 42, 
             188}, {85, 94, 95}, {80, 79, 89}, {188, 42, 189}, {66, 56, 65}, {
             74, 64, 73}, {65, 56, 55}, {69, 59, 68}, {62, 63, 53}, {52, 53, 
             43}, {58, 68, 59}, {56, 57, 47}, {46, 45, 55}, {45, 54, 55}, {89,
              90, 80}, {70, 69, 79}, {64, 54, 63}, {63, 54, 53}, {55, 54, 
             64}, {50, 59, 60}, {213, 49, 214}, {48, 58, 49}, {211, 48, 
             212}, {85, 76, 75}, {205, 46, 208}, {53, 44, 43}, {86, 76, 85}, {
             42, 52, 43}, {48, 57, 58}, {56, 46, 55}, {54, 44, 53}, {67, 66, 
             76}, {77, 68, 67}, {47, 46, 56}, {79, 69, 78}, {82, 83, 73}, {72,
              82, 73}, {83, 74, 73}, {76, 77, 67}, {65, 74, 75}, {79, 80, 
             70}, {60, 59, 69}, {52, 62, 53}, {75, 84, 85}, {59, 49, 58}, {45,
              44, 54}, {55, 64, 65}, {84, 74, 83}, {50, 49, 59}, {75, 66, 
             65}, {76, 66, 75}, {57, 48, 47}}], 
            
            PolygonBox[{{229, 91, 82, 227}, {201, 45, 46, 205}, {193, 43, 44, 
             196}, {225, 72, 62, 219}, {227, 82, 72, 222}, {189, 42, 43, 
             192}, {214, 49, 50, 215}, {210, 47, 48, 211}, {212, 48, 49, 
             213}, {221, 62, 52, 216}, {218, 52, 42, 204}, {208, 46, 47, 
             209}, {197, 44, 45, 200}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.6370088620630059, 0.5612974289980182, 0.5418373992116021], 
          GraphicsGroupBox[{
            
            PolygonBox[{{191, 37, 194}, {195, 38, 198}, {181, 35, 182}, {192, 
             33, 189}, {177, 34, 178}, {169, 32, 170}, {186, 36, 190}, {187, 
             32, 169}, {209, 37, 208}, {199, 39, 202}, {196, 34, 193}, {204, 
             51, 218}, {216, 61, 221}, {213, 39, 212}, {205, 36, 201}, {215, 
             40, 214}, {200, 35, 197}, {211, 38, 210}, {185, 32, 187}, {173, 
             33, 174}}], 
            
            PolygonBox[{{193, 34, 33, 192}, {201, 36, 35, 200}, {214, 40, 39, 
             213}, {223, 222, 225, 226}, {210, 38, 37, 209}, {218, 51, 61, 
             216}, {226, 225, 219, 220}, {212, 39, 38, 211}, {178, 34, 35, 
             181}, {174, 33, 34, 177}, {230, 229, 227, 228}, {202, 39, 40, 
             203}, {197, 35, 34, 196}, {189, 33, 32, 188}, {198, 38, 39, 
             199}, {208, 37, 36, 205}, {190, 36, 37, 191}, {194, 37, 38, 
             195}, {228, 227, 222, 223}, {170, 32, 33, 173}, {182, 35, 36, 
             186}}], 
            
            PolygonBox[{{217, 51, 204, 206, 207}, {220, 219, 221, 61, 224}, {
             207, 206, 188, 32, 185}}]}]}, {
          EdgeForm[], 
          RGBColor[0.8452859125663527, 0.637177734820803, 0.371624889415446], 
          
          GraphicsGroupBox[{
            
            PolygonBox[{{173, 23, 170}, {143, 23, 144}, {223, 81, 228}, {199, 
             29, 198}, {135, 22, 136}, {167, 21, 128}, {220, 71, 226}, {207, 
             41, 217}, {186, 26, 182}, {203, 30, 202}, {180, 29, 183}, {22, 
             21, 31}, {191, 27, 190}, {195, 28, 194}, {168, 26, 171}, {151, 
             24, 152}, {172, 27, 175}, {181, 25, 178}, {176, 28, 179}, {228, 
             81, 230}, {224, 71, 220}, {177, 24, 174}, {159, 25, 160}, {185, 
             41, 207}}], 
            
            PolygonBox[{{169, 22, 31, 187}, {170, 23, 22, 169}, {179, 28, 29, 
             180}, {144, 23, 24, 151}, {171, 26, 27, 172}, {160, 25, 26, 
             168}, {152, 24, 25, 159}, {183, 29, 30, 184}, {198, 29, 28, 
             195}, {178, 25, 24, 177}, {202, 30, 29, 199}, {174, 24, 23, 
             173}, {226, 71, 81, 223}, {136, 22, 23, 143}, {187, 31, 41, 
             185}, {194, 28, 27, 191}, {190, 27, 26, 186}, {182, 26, 25, 
             181}, {128, 21, 22, 135}, {175, 27, 28, 176}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9777458178591296, 0.7077284078832367, 0.3182802204180064], 
          GraphicsGroupBox[{
            
            PolygonBox[{{176, 18, 175}, {184, 20, 183}, {168, 16, 160}, {140, 
             17, 145}, {148, 18, 153}, {143, 13, 136}, {172, 17, 171}, {180, 
             19, 179}, {116, 14, 119}, {159, 15, 152}, {135, 12, 128}, {151, 
             14, 144}, {132, 16, 137}, {156, 19, 161}, {129, 11, 101}, {122, 
             15, 125}, {107, 12, 104}, {110, 13, 113}}], 
            
            PolygonBox[{{144, 14, 13, 143}, {137, 16, 17, 140}, {179, 19, 18, 
             176}, {152, 15, 14, 151}, {128, 12, 11, 167}, {175, 18, 17, 
             172}, {171, 17, 16, 168}, {136, 13, 12, 135}, {161, 19, 20, 
             164}, {183, 20, 19, 180}, {101, 11, 12, 107}, {104, 12, 13, 
             110}, {160, 16, 15, 159}, {113, 13, 14, 116}, {153, 18, 19, 
             156}, {145, 17, 18, 148}, {125, 15, 16, 132}, {119, 14, 15, 
             122}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9824338001128357, 0.769297241481908, 0.46188874345653175`], 
          GraphicsGroupBox[{
            PolygonBox[{{130, 129, 101, 102}, {105, 104, 110, 111}, {111, 110,
              113, 114}, {154, 153, 156, 157}, {120, 119, 122, 123}, {146, 
             145, 148, 149}, {162, 161, 164, 165}, {102, 101, 107, 108}, {114,
              113, 116, 117}, {138, 137, 140, 141}, {133, 132, 137, 138}, {
             157, 156, 161, 162}, {141, 140, 145, 146}, {126, 125, 132, 
             133}, {123, 122, 125, 126}, {117, 116, 119, 120}, {108, 107, 104,
              105}, {149, 148, 153, 154}}]}]}, {
          EdgeForm[], 
          RGBColor[
          0.9871217823665416, 0.8308660750805794, 0.6054972664950569], 
          GraphicsGroupBox[{
            
            PolygonBox[{{109, 108, 105, 106}, {147, 146, 149, 150}, {103, 102,
              108, 109}, {124, 123, 126, 127}, {134, 133, 138, 139}, {131, 
             130, 102, 103}, {121, 120, 123, 124}, {158, 157, 162, 163}, {163,
              162, 165, 166}, {155, 154, 157, 158}, {118, 117, 120, 121}, {
             115, 114, 117, 118}, {139, 138, 141, 142}, {106, 105, 111, 
             112}, {127, 126, 133, 134}, {150, 149, 154, 155}, {112, 111, 114,
              115}, {142, 141, 146, 147}}]}]}, {
          EdgeForm[], 
          RGBColor[0.991, 0.8817999999999999, 0.7243], 
          GraphicsGroupBox[{
            
            PolygonBox[{{150, 8, 147}, {112, 3, 106}, {142, 7, 139}, {166, 10,
              163}, {158, 9, 155}, {134, 6, 127}, {124, 5, 121}, {118, 4, 
             115}, {109, 2, 103}}], 
            
            PolygonBox[{{163, 10, 9, 158}, {115, 4, 3, 112}, {155, 9, 8, 
             150}, {106, 3, 2, 109}, {121, 5, 4, 118}, {127, 6, 5, 124}, {147,
              8, 7, 142}, {139, 7, 6, 134}, {103, 2, 1, 131}}]}]}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{131, 103, 109, 106, 112, 115, 118, 121, 124, 127, 134, 
             139, 142, 147, 150, 155, 158, 163, 166}]}, 
           FractionBox[
            RowBox[{"log", "(", "50", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[10]^(-1) Log[50], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{130, 102, 108, 105, 111, 114, 117, 120, 123, 126, 133, 
             138, 141, 146, 149, 154, 157, 162, 165}]}, 
           FractionBox[
            RowBox[{"log", "(", "5", ")"}], 
            RowBox[{"log", "(", "10", ")"}]]], 
          Annotation[#, Log[5]/Log[10], "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{164, 161, 156, 153, 148, 145, 140, 137, 132, 125, 122, 
             119, 116, 113, 110, 104, 107, 101, 129}]}, "2"], 
          Annotation[#, 2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{167, 128, 135, 136, 143, 144, 151, 152, 159, 160, 168, 
             171, 172, 175, 176, 179, 180, 183, 184}]}, "1"], 
          Annotation[#, 1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{203, 202, 199, 198, 195, 194, 191, 190, 186, 182, 181, 
             178, 177, 174, 173, 170, 169, 187, 185, 207, 217}], 
            LineBox[{224, 220, 226, 223, 228, 230}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             GrayLevel[0], 
             Opacity[0.5], 
             CapForm["Butt"]], 
            
            LineBox[{215, 214, 213, 212, 211, 210, 209, 208, 205, 201, 200, 
             197, 196, 193, 192, 189, 188, 206, 204, 218, 216, 221, 219, 225, 
             222, 227, 229}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], {}, {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lF9IFFEUh9c2bPwHo83mrIwyXieKSgqK8qGa0TJIkLIHDSlJo4ISFMqg
XrJohUxwi4TIopQeKkut8CFLIqkICpIgrMCwekiRYLTCgoqKuLPMlyvI4dvf
/Z05955zb25N3ZZdswKBwPif/7/x359rzxwDjp8VsArWwDrYAJtgAbacmesI
ODNHBayCNbAONsAmWIBlfTwX1qHEiSpYA+tgA2yCBVjWxz7xXFiHGidqYB1s
gE2wAMv6ODfsE8+FdWhxog42wCZYgGV9nGPODfvEc2EdepxogE2wAMv6eK84
x5wb9onnwjqMONEEC7CFdbz3vGeca84R+8ZzYl2MAmzhd75DvPe8Z5xrzhH7
xnNiXYwWYrx3ke8Q7z3vGeeac8S+8ZxidQ1pXxc1RH/ayyaSXzbXTdkLn2Z2
TO3/Zr9aMVaV1jJtS/1sQ2Tvo1UJjtRrsw70JD4Oen65H6lLvtKa33QhJ+u/
78n9+tcrjv97SfheCvwq/KqnP+sv6nvfHtNXpvVXBD+kw6/Br8GvwR9yrm1+
27i0P+Tt53br1ZEdJXOcc6PX16/dN2n787u2P78LXcf3dS+fPD/JpfXl4mJf
APXpqC+M/RnIbyC/gvwK8hvIn438JvKbyK96vKBg8annlbH+7N7eUTlZGvO3
J450HZ00kV8gv0B+Dfk15BfIL5DfQn7L6czoi9wvS3XuvWn70rht2vZ/zwXr
3nrZL8lVn0oOO91B1Mf+GvAr8KfAz/6Z8Kse9xycv8YcTvfWzz3f9mRPPvsj
4NfgD8HP87fgd20/68gXxnoDejb02P4q7p7OiU5wvwI692N597VyoOlHYeZ3
239/A55+o2rdr0snZ+N+K9BToasel/fkHhkqzoCuQZ/nvYfVDzZ+PBGZRj0u
WMf7GXtPe0cvf344GET+LHzfgF+BPwX+HPhN+FWPt9a/OFTzLt1b3zUctcdE
LvwCfg3+EPx5WO/aftbhD2O9AT0bemw/SwrGV990uT8BXThn7tRtGujOc3Yu
P3Y81DxlS5b9kHwrXDiYXJzg+HUFehJ01ePXLWZ1pFOFrkHXoLuoR8d6HesN
6AZ00+PaDdHeojITuoAuoFvOb45sOEU=
       
       "], {{{}, {}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{123, 102, 106, 104, 109, 111, 113, 115, 117, 119, 125, 
             129, 131, 135, 137, 141, 143, 147, 149}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{148, 146, 142, 140, 136, 134, 130, 128, 124, 118, 116, 
             114, 112, 110, 108, 103, 105, 101, 122}]}, 
           RowBox[{"-", "0.3010299956639812`"}]], 
          Annotation[#, -0.3010299956639812, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{151, 121, 126, 127, 132, 133, 138, 139, 144, 145, 152, 
             155, 156, 159, 160, 163, 164, 167, 168}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{169, 150, 153, 154, 157, 158, 161, 162, 165, 166, 170, 
             171, 172, 173, 174, 175, 176, 177, 178}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{120, 205, 202, 201, 198, 197, 194, 193, 190, 187, 186, 
             185, 184, 183, 182, 181, 180, 179, 189}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{107, 214, 213, 212, 211, 210, 209, 208, 207, 204, 203, 
             200, 199, 196, 195, 192, 191, 188, 206}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             GrayLevel[0], 
             Thickness[0.01]], 
            
            LineBox[{224, 215, 216, 217, 218, 219, 220, 221, 222, 223, 225, 
             226, 227, 228, 229, 230, 231, 232, 233}]}, 
           RowBox[{"-", "3"}]], Annotation[#, -3, "Tooltip"]& ], {}, {}}}], 
      GraphicsComplexBox[CompressedData["
1:eJx1lQtQE2cQx+MRYpTKJCEeiYRynEGlKCADlqr0tlZFdBh88LYVfFUq2mIF
BBUQHAUEGQVUKlQeEkDAiiKEh4KgtWgpKvhEBaygIpmCVx9RlJZO587pjmQm
s/PLl/3yv93/bixXfb90LSEQCM4Pv/+N/70GmA9HAfyfxYgliOWIFYhViCnE
NGI1fFiHAD4cxYgliOWIFYhViCnENGJOH64L1iEeIUoQyxErEKsQU4hpxJw+
3CdcF6xDMkKUI1YgViGmENOIOX3YN7hPuC5Yh3yEqECsQkwhphFz+rCPsW9w
n3BdsA7FCFGFmEJMI+b04bnCPsa+wX3CdcE6VCNECjGNWI2+h+cezxn2NfYR
7huuE9aFI41YjT7HewjPPZ4z7GvsI9w3XCesC0c1iiPtRbyH8NzjOcO+xj7C
fcN1eq8rvLv12YlYltljNs14cfQ7Rm+XZOu5hWWEQTVPvC6IIM7nqUC3i+X3
dleQabv/Dyy/J2/PcdpxfyfLpK/oYaR1xpAR2w1pu1l+T6Ul/r3fLoplMs13
mJ0ONIHQpNYOXRzL7wntJ7fCn+9gmaVOC/9oDDAFV8HAvd9Okby+yhWaZGGm
CNLmVDx6eYllHhsSZxYVEDD9+WB8UPkbpmfr2ht7olj+f89xxo9Lv93G8nOu
L1niXXZUxNd7YfMgdfEYwXMQ2SBali2CjN7PX5cGjoKX/V4phRkEjJUUb/Jd
ZwhTalzCL+awTPj+kFUtPmYwvX+GcF4uy8/pz+vLN6sKuPvFYOy9Rrs4k+A5
+1mvckORCFYak4/SfMZAlo/Nuj35BKwpup4RtnwcqE5qb79IYJlqk9bExq8t
oMvbsGx+IsvPWdfBZDL9JHe/BKLPnmuZWkTwfLayO+HLShHk5e+d1ZEvAZPP
npV51xKwZXV8oWeeDFJniV1iI1kmRb/i9pUyS/A31R4WbmX5OaELHMbkV3P3
y6EnsSap8gzBc5ZdMGlVIQKHoMuhGzVyqMuptJ5cTEDuCXWwrpgEP/JOTHkE
yzjdF+7rLZsITy1q693DWd7nWvsHzR6HuPsHmFPFrttMMgie45dsbcrl66eA
0wkZzqvzCZ6HhB4eYwpFEBvl67utVAEJg+4BQxoCZhN+VwXHJ4D97hflbzVc
vgqW3TAISdMQPH9zSXcRhu93z0zM6ixVQcvr+HG5w/5RGsyOPFH6MajH6572
F3P5FJTqm8xi+PpSYEQrbQNKRBCljXSc4kXBPR3p7DL8/JfmvjkZ4mUJsUf+
cqVyuHwavltN3a3jf5+G1A0GVwyPiOCemkmO9qWh0fPm870/EXB1/eW4LN+J
0Bpwt7avlMtXQ1tM2JpNRwmel2dadx7ul8KBVL+d6V/omcrz1i1LhqS8f03z
Yvd1vpNCa+3bDhAKQbzIuMr7IxnvvwUlDQm2pAxCjm3/M6/NCAaDnJRPTLlz
CTSN1i4InyADZ/0CbWKPFOjtW353tObO5cD2Xt9UNlUGxqRNikfbeCgMqasc
a0vCWheR1Q3XV4xN3+yw5h5OzwCTVGRXUaXm8hXANu2yL19M8npD3XIc5YEk
KDfWH7zFGIDdpAvB7SoZXLszK93qoRJSG93cZCouXwW7dQWNEVFcvhiKP/V4
Q8eQULpvpVHNKCNwtmqduYiSQVP7tF9Od5qDTVhDvcaSy6dAmNIdceoIly+B
uYf8R0eUkHAmSKOP95RCh2HZ47fDzyt9Nzl5VB8FG0KbHcY5cfk0kMGB0vnH
uXw5uNOvrhwoIKH8vth+vd940FWUD/o5yGCs1SSi7REN3fP0ryc4cvlqaHpV
t+qhGZc/wFwtuVbtXs2xAnyKbibnV5FwzMd683JXJQxluh2Y2cCdq+DBV/O6
/BtJsDhaY6FxMYe769qdH1Rx5xToTaIjLwx/X/gSzptnD/s31WOzsp47p8GO
GJwSco6E3ui4vl+zafgHaNVbqA==
       "], {{{}, {}, {}, {}, {}, {}, {}}, {{}, 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{113, 101, 103, 102, 104, 105, 106, 107, 108, 109, 114, 
             119, 120, 125, 126, 131, 132, 137, 138}]}, "0"], 
          Annotation[#, 0, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            
            LineBox[{140, 112, 116, 118, 122, 124, 128, 130, 134, 136, 142, 
             144, 146, 148, 150, 152, 154, 156, 158}]}, 
           RowBox[{"-", "1"}]], Annotation[#, -1, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{157, 155, 153, 151, 149, 147, 145, 143, 141, 135, 133, 
             129, 127, 123, 121, 117, 115, 111, 139}]}, 
           RowBox[{"-", "1.3010299956639813`"}]], 
          Annotation[#, -1.3010299956639813`, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01]], 
            LineBox[{169, 159, 160, 161, 162, 163, 164, 165, 166, 167, 170, 
             173, 174, 177, 178, 181, 182, 185, 186}]}, 
           RowBox[{"-", "2"}]], Annotation[#, -2, "Tooltip"]& ], 
         TagBox[
          TooltipBox[{
            Directive[
             Opacity[0.5], 
             CapForm["Butt"], 
             RGBColor[1, 0, 0], 
             Thickness[0.01], 
             Dashing[{Small, Small}]], 
            
            LineBox[{110, 195, 194, 193, 192, 191, 190, 189, 188, 184, 183, 
             180, 179, 176, 175, 172, 171, 168, 187}]}, 
           RowBox[{"-", "2.3010299956639813`"}]], 
          Annotation[#, -2.3010299956639813`, "Tooltip"]& ], {}, {}, {}}}]}, {
     DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
      Identity, Frame -> True, FrameLabel -> {None, None}, FrameStyle -> 
      Automatic, FrameTicks -> {{Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}, {
        Charting`FindScaledTicks[
          (Charting`SimpleTicks[#, #2, 6]& )[
           SlotSequence[1]], {Identity, Identity}]& , None}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 650, 
      Method -> {"DefaultBoundaryStyle" -> Automatic}, 
      PlotRange -> {{1., 10.}, {1., 10.}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& , 
        Charting`FindScaledTicks[
         (Charting`SimpleTicks[#, #2, 6]& )[
          SlotSequence[1]], {Identity, Identity}]& }}],FormBox[
     FormBox[
      TemplateBox[{
        FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            GraphicsBox[{{}, {}, 
              
              RasterBox[{{{0.428731811559659, 0.48541712317523344`, 
               0.7120499090077583}}, {{0.6370088620630059, 0.5612974289980183,
                0.5418373992116022}}, {{0.907983552176282, 0.6600199829536175,
                0.3203858183295538}}, {{0.9838450233903415, 
               0.7878313071931524, 0.5051192165241296}}, {{0.9824338001128357,
                0.769297241481908, 0.4618887434565317}}, {{0.9810225768353297,
                0.7507631757706635, 0.41865827038893366`}}, {{0.991, 0.8818, 
               0.7243}}}, {{
                 Rational[-15, 2], -325}, {
                 Rational[15, 2], 325}}], {Antialiasing -> False, 
               AbsoluteThickness[0.1], 
               Directive[
                Opacity[0.3], 
                GrayLevel[0]], 
               LineBox[
                NCache[{{
                   Rational[15, 2], -325}, {
                   Rational[-15, 2], -325}, {
                   Rational[-15, 2], 325}, {
                   Rational[15, 2], 325}, {
                   Rational[15, 2], -325}}, {{
                  7.5, -325}, {-7.5, -325}, {-7.5, 325}, {7.5, 325}, {
                  7.5, -325}}]]}, {
               CapForm[None], {{
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -232.1428571428571}, {
                    Rational[
                    15, 2], -232.1428571428571}}, {{-7.5, \
-232.1428571428571}, {7.5, -232.1428571428571}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -139.28571428571428`}, {
                    Rational[
                    15, 2], -139.28571428571428`}}, {{-7.5, \
-139.28571428571428`}, {7.5, -139.28571428571428`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], -46.42857142857143}, {
                    Rational[
                    15, 2], -46.42857142857143}}, {{-7.5, \
-46.42857142857143}, {7.5, -46.42857142857143}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 46.428571428571445`}, {
                    Rational[15, 2], 46.428571428571445`}}, {{-7.5, 
                   46.428571428571445`}, {7.5, 46.428571428571445`}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 139.2857142857143}, {
                    Rational[15, 2], 139.2857142857143}}, {{-7.5, 
                   139.2857142857143}, {7.5, 139.2857142857143}}]]}, {
                 Directive[
                  GrayLevel[0], 
                  Opacity[0.5], 
                  CapForm["Butt"]], 
                 CapForm["Butt"], 
                 LineBox[
                  NCache[{{
                    Rational[-15, 2], 232.14285714285714`}, {
                    Rational[15, 2], 232.14285714285714`}}, {{-7.5, 
                   232.14285714285714`}, {7.5, 232.14285714285714`}}]]}}}, {
              Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{7.499999999999999, -324.99999999999994`}, {
                 7.499999999999999, 324.99999999999994`}}], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{7.499999999999999, -232.14285714285714`}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -232.14285714285714`}]}, {{
                    7.499999999999999, -139.28571428571428`}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -139.28571428571428`}]}, {{
                    7.499999999999999, -46.42857142857143}, 
                    
                    Offset[{4., 0}, {
                    7.499999999999999, -46.42857142857143}]}, {{
                    7.499999999999999, 46.42857142857143}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    46.42857142857143}]}, {{7.499999999999999, 
                    139.28571428571425`}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    139.28571428571425`}]}, {{7.499999999999999, 
                    232.14285714285714`}, 
                    
                    Offset[{4., 0}, {7.499999999999999, 
                    232.14285714285714`}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"-0.3010\"", -0.3010299956639812, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -232.14285714285714`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    
                    Offset[{7., 0.}, {
                    7.499999999999999, -139.28571428571428`}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"0.6990\"", 0.6989700043360186, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {
                    7.499999999999999, -46.42857142857143}], {-1, 0.}, 
                    Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.0000\"", 1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    46.42857142857143}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    "\"1.6990\"", 1.6989700043360185`, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    139.28571428571425`}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"2.0000\"", 2., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 4}]& ], TraditionalForm], 
                    
                    Offset[{7., 0.}, {7.499999999999999, 
                    232.14285714285714`}], {-1, 0.}, Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                   StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                 False], 
                Directive[
                 AbsoluteThickness[0.2], 
                 Opacity[0.3], 
                 GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
             Scaled[0.02], PlotRange -> All, Frame -> True, 
             FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
             Opacity[0], FrameTicksStyle -> Opacity[0], 
             ImageSize -> {Automatic, 650}, BaseStyle -> {}], Alignment -> 
            Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
       InterpretationFunction :> (RowBox[{"BarLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{"Blend", "[", 
                    RowBox[{"\"BoldColorDensityGradient\"", ",", "#1"}], 
                    "]"}], "&"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.9365518205921254`"}], ",", 
                    "2.2631189947447328`"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "1.`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{"-", "0.3010299956639812`"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"0", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"1", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "5", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{
                    FractionBox[
                    RowBox[{"Log", "[", "50", "]"}], 
                    RowBox[{"Log", "[", "10", "]"}]], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"CapForm", "[", "\"Butt\"", "]"}]}], "]"}]}], 
                  "}"}]}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "650"}], ",", 
            RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
            RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
      TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.670563023387684*^9, 3.670572984576434*^9, 3.670573040895318*^9, {
   3.6706236181597633`*^9, 3.67062362116298*^9}}]
}, Open  ]]
},
WindowSize->{1920, 1393},
WindowMargins->{{Automatic, 54}, {Automatic, 84}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 10, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 74, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[657, 26, 11810, 314, 420, "Input"],
Cell[12470, 342, 49884, 1056, 677, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62391, 1403, 11712, 312, 471, "Input"],
Cell[74106, 1717, 46866, 990, 677, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121009, 2712, 32, 0, 28, "Input"],
Cell[121044, 2714, 37508, 778, 677, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158589, 3497, 12093, 320, 505, "Input"],
Cell[170685, 3819, 50108, 1038, 677, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220830, 4862, 11549, 309, 488, "Input"],
Cell[232382, 5173, 49478, 1022, 677, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

